Finite-sample certification and operating envelopes for spectral clustering and graph centrality

Spectral clustering and node rankings are commonly reported from one observed network without a finite-sample statement of what the observation supports. We develop a certification protocol that either returns a coverage-guaranteed set or explicitly returns ``no nontrivial certificate.'' For an inhomogeneous Bernoulli graph, a matrix-Bernstein quantile with all numerical constants and its ambient-dimension factor retained is combined with a one-sided spectral-gap certificate. The resulting Grassmann ball is valid at finite \(n\), but is reported as informative only when its radius is below the diameter of the Grassmannian. We propagate the ball through a certificate-bearing approximate \(k\)-means map under declared population separation and minimum-cluster envelopes, derive simultaneous bands and an observed-gap certificate for degree centrality, and give a corrected normalized-Katz extension. A \(12\)-cell simulation study with \(1{,}000\) graphs per cell maps the difference between coverage and usefulness. The submitted \(n=200\) block-model example is shown to be necessarily vacuous after the dimension factor is restored; in the benchmark \(p=0.30,q=0.10\), the subspace radius first falls below one at \(n=\ExactRadiusThreshold\), whereas the mean-square clustering certificate remains unavailable until \(n=\HammingThreshold\). An unequal-block example produces a genuine centrality certificate, while an analysis of the Zachary karate-club network correctly declines to certify despite \(97.1\%\) agreement with the observed factions. These results separate algorithmic success, coverage validity and inferential informativeness.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Chandrasekhar Gokavarapu, Sekhar Babu Gosala,
Rajeev Muthu, Vamsi Pasalapudi, and Tarakarama Kapakayala

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.txt <==
REPRODUCIBILITY FILES

The ancillary directory contains the complete program and generated outputs
for "Finite-sample certification and operating envelopes for spectral
clustering and graph centrality."

From the root of the arXiv source tree, install the Python dependencies and
run:

    python -m pip install -r anc/requirements.txt
    python anc/scripts/run_analysis.py --replications 1000 \
      --centrality-replications 1000 \
      --bootstrap-outer 100 --bootstrap-inner 100

The master random seed is fixed in run_analysis.py. Generated results and
figures are written below anc/results and anc/figures, respectively. The
included results directory contains the outputs used in the manuscript.


==> anc/requirements.txt <==
matplotlib==3.10.8
networkx==3.5
numpy==2.3.5
pandas==2.2.3
scikit-learn==1.8.0
scipy==1.17.0


==> anc/results/bootstrap_comparison_raw.csv <==
outer_replication,method,true_error,radius,covered
0,analytic certificate,0.2652510639088177,1.0,True
0,plug-in SBM bootstrap,0.2652510639088177,0.3947556121288601,True
0,simplified ASE-kNN bootstrap,0.2652510639088177,0.287133980924772,True
1,analytic certificate,0.2937865617902448,1.0,True
1,plug-in SBM bootstrap,0.2937865617902448,0.4295803721884332,True
1,simplified ASE-kNN bootstrap,0.2937865617902448,0.3034748864998333,True
2,analytic certificate,0.275534301837608,1.0,True
2,plug-in SBM bootstrap,0.275534301837608,0.3995180231048649,True
2,simplified ASE-kNN bootstrap,0.275534301837608,0.2816664768381994,True
3,analytic certificate,0.2787915686742137,1.0,True
3,plug-in SBM bootstrap,0.2787915686742137,0.4066607554241829,True
3,simplified ASE-kNN bootstrap,0.2787915686742137,0.2870365583606514,True
4,analytic certificate,0.2824016583684138,1.0,True
4,plug-in SBM bootstrap,0.2824016583684138,0.4113460893709358,True
4,simplified ASE-kNN bootstrap,0.2824016583684138,0.2884436112826808,True
5,analytic certificate,0.268042274069253,1.0,True
5,plug-in SBM bootstrap,0.268042274069253,0.4046523286642211,True
5,simplified ASE-kNN bootstrap,0.268042274069253,0.2979787618915365,True
6,analytic certificate,0.2544184913632857,1.0,True
6,plug-in SBM bootstrap,0.2544184913632857,0.3826071102888536,True
6,simplified ASE-kNN bootstrap,0.2544184913632857,0.2831070478361632,True
7,analytic certificate,0.2663445531870367,1.0,True
7,plug-in SBM bootstrap,0.2663445531870367,0.4090969907033359,True
7,simplified ASE-kNN bootstrap,0.2663445531870367,0.2947204477709333,True
8,analytic certificate,0.2767123013033786,1.0,True
8,plug-in SBM bootstrap,0.2767123013033786,0.4060109108949131,True
8,simplified ASE-kNN bootstrap,0.2767123013033786,0.2920107739587232,True
9,analytic certificate,0.2591556258269177,1.0,True
9,plug-in SBM bootstrap,0.2591556258269177,0.3975869163747395,True
9,simplified ASE-kNN bootstrap,0.2591556258269177,0.2806478575874794,True
10,analytic certificate,0.26995980036699,1.0,True
10,plug-in SBM bootstrap,0.26995980036699,0.3986528507206168,True
10,simplified ASE-kNN bootstrap,0.26995980036699,0.2912944040400123,True
11,analytic certificate,0.2896950046167623,1.0,True
11,plug-in SBM bootstrap,0.2896950046167623,0.425197084868711,True
11,simplified ASE-kNN bootstrap,0.2896950046167623,0.2873502536600044,False
12,analytic certificate,0.2587371185805481,1.0,True
12,plug-in SBM bootstrap,0.2587371185805481,0.4002750512879603,True
12,simplified ASE-kNN bootstrap,0.2587371185805481,0.2915657496262053,True
13,analytic certificate,0.2646213600758282,1.0,True
13,plug-in SBM bootstrap,0.2646213600758282,0.3837238183394593,True
13,simplified ASE-kNN bootstrap,0.2646213600758282,0.2728570704669785,True
14,analytic certificate,0.2887827709283559,1.0,True
14,plug-in SBM bootstrap,0.2887827709283559,0.4163781937760088,True
14,simplified ASE-kNN bootstrap,0.2887827709283559,0.2934803373121331,True
15,analytic certificate,0.2582122130179504,1.0,True
15,plug-in SBM bootstrap,0.2582122130179504,0.3906420355725313,True
15,simplified ASE-kNN bootstrap,0.2582122130179504,0.2838639694662729,True
16,analytic certificate,0.2709019378314363,1.0,True
16,plug-in SBM bootstrap,0.2709019378314363,0.4033834869396818,True
16,simplified ASE-kNN bootstrap,0.2709019378314363,0.2860154543245458,True
17,analytic certificate,0.272434389890232,1.0,True
17,plug-in SBM bootstrap,0.272434389890232,0.412601552745432,True
17,simplified ASE-kNN bootstrap,0.272434389890232,0.2942167292030964,True
18,analytic certificate,0.2723423027288963,1.0,True
18,plug-in SBM bootstrap,0.2723423027288963,0.4105964830712988,True
18,simplified ASE-kNN bootstrap,0.2723423027288963,0.2957836730498075,True
19,analytic certificate,0.2724178001487822,1.0,True
19,plug-in SBM bootstrap,0.2724178001487822,0.400358335212755,True
19,simplified ASE-kNN bootstrap,0.2724178001487822,0.2928331903594625,True
20,analytic certificate,0.278319294878668,1.0,True
20,plug-in SBM bootstrap,0.278319294878668,0.3992124297293523,True
20,simplified ASE-kNN bootstrap,0.278319294878668,0.2856834545330096,True
21,analytic certificate,0.241370222158423,1.0,True
21,plug-in SBM bootstrap,0.241370222158423,0.3887021680235107,True
21,simplified ASE-kNN bootstrap,0.241370222158423,0.2863587364293869,True
22,analytic certificate,0.2861556847535925,1.0,True
22,plug-in SBM bootstrap,0.2861556847535925,0.413434451471655,True
22,simplified ASE-kNN bootstrap,0.2861556847535925,0.2914689296052601,True
23,analytic certificate,0.2735903025531941,1.0,True
23,plug-in SBM bootstrap,0.2735903025531941,0.4115274571832841,True
23,simplified ASE-kNN bootstrap,0.2735903025531941,0.2990947838241144,True
24,analytic certificate,0.2874681534509907,1.0,True
24,plug-in SBM bootstrap,0.2874681534509907,0.417620745134415,True
24,simplified ASE-kNN bootstrap,0.2874681534509907,0.2955280641807156,True
25,analytic certificate,0.2384743779625026,1.0,True
25,plug-in SBM bootstrap,0.2384743779625026,0.3696398693314766,True
25,simplified ASE-kNN bootstrap,0.2384743779625026,0.2766635654041353,True
26,analytic certificate,0.2735981306552167,1.0,True
26,plug-in SBM bootstrap,0.2735981306552167,0.4087563468958183,True
26,simplified ASE-kNN bootstrap,0.2735981306552167,0.2814444525604619,True
27,analytic certificate,0.2709311652783209,1.0,True
27,plug-in SBM bootstrap,0.2709311652783209,0.4136038403622691,True
27,simplified ASE-kNN bootstrap,0.2709311652783209,0.2929813467738009,True
28,analytic certificate,0.2883171249068627,1.0,True
28,plug-in SBM bootstrap,0.2883171249068627,0.4201396495212756,True
28,simplified ASE-kNN bootstrap,0.2883171249068627,0.2851239127657734,False
29,analytic certificate,0.2472756364575717,1.0,True
29,plug-in SBM bootstrap,0.2472756364575717,0.3721394815681133,True
29,simplified ASE-kNN bootstrap,0.2472756364575717,0.2870610720371164,True
30,analytic certificate,0.2599163285360906,1.0,True
30,plug-in SBM bootstrap,0.2599163285360906,0.3927743877933192,True
30,simplified ASE-kNN bootstrap,0.2599163285360906,0.291102279920934,True
31,analytic certificate,0.3007342859126488,1.0,True
31,plug-in SBM bootstrap,0.3007342859126488,0.4278564159320977,True
31,simplified ASE-kNN bootstrap,0.3007342859126488,0.2943714126311866,False
32,analytic certificate,0.268594542973408,1.0,True
32,plug-in SBM bootstrap,0.268594542973408,0.4130447965882851,True
32,simplified ASE-kNN bootstrap,0.268594542973408,0.2931834173525671,True
33,analytic certificate,0.2643184801911983,1.0,True
33,plug-in SBM bootstrap,0.2643184801911983,0.3917719317510793,True
33,simplified ASE-kNN bootstrap,0.2643184801911983,0.2732896546218447,True
34,analytic certificate,0.2600539776226164,1.0,True
34,plug-in SBM bootstrap,0.2600539776226164,0.3973677013310551,True
34,simplified ASE-kNN bootstrap,0.2600539776226164,0.2904865929520058,True
35,analytic certificate,0.2883974553059903,1.0,True
35,plug-in SBM bootstrap,0.2883974553059903,0.414815356365917,True
35,simplified ASE-kNN bootstrap,0.2883974553059903,0.2878491169033503,False
36,analytic certificate,0.2848935872407339,1.0,True
36,plug-in SBM bootstrap,0.2848935872407339,0.4207397721801301,True
36,simplified ASE-kNN bootstrap,0.2848935872407339,0.3004621813155611,True
37,analytic certificate,0.256321912612481,1.0,True
37,plug-in SBM bootstrap,0.256321912612481,0.3859342209345234,True
37,simplified ASE-kNN bootstrap,0.256321912612481,0.2765025742360876,True
38,analytic certificate,0.2647693549343669,1.0,True
38,plug-in SBM bootstrap,0.2647693549343669,0.4037575134561751,True
38,simplified ASE-kNN bootstrap,0.2647693549343669,0.2945249316115218,True
39,analytic certificate,0.2609498681971379,1.0,True
39,plug-in SBM bootstrap,0.2609498681971379,0.3970665511715585,True
39,simplified ASE-kNN bootstrap,0.2609498681971379,0.2855857653687343,True
40,analytic certificate,0.2619163237062201,1.0,True
40,plug-in SBM bootstrap,0.2619163237062201,0.3945603242674462,True
40,simplified ASE-kNN bootstrap,0.2619163237062201,0.2823100673616859,True
41,analytic certificate,0.266483838635701,1.0,True
41,plug-in SBM bootstrap,0.266483838635701,0.3966778669967522,True
41,simplified ASE-kNN bootstrap,0.266483838635701,0.2853173719018066,True
42,analytic certificate,0.2807308791429692,1.0,True
42,plug-in SBM bootstrap,0.2807308791429692,0.4100141989554066,True
42,simplified ASE-kNN bootstrap,0.2807308791429692,0.2859677921963729,True
43,analytic certificate,0.2752590916830176,1.0,True
43,plug-in SBM bootstrap,0.2752590916830176,0.4084935914631012,True
43,simplified ASE-kNN bootstrap,0.2752590916830176,0.2751084788397054,False
44,analytic certificate,0.2747622379455084,1.0,True
44,plug-in SBM bootstrap,0.2747622379455084,0.407380388110962,True
44,simplified ASE-kNN bootstrap,0.2747622379455084,0.2940210320012698,True
45,analytic certificate,0.2589638606522608,1.0,True
45,plug-in SBM bootstrap,0.2589638606522608,0.3855274220128426,True
45,simplified ASE-kNN bootstrap,0.2589638606522608,0.2753590068928699,True
46,analytic certificate,0.2720625775067835,1.0,True
46,plug-in SBM bootstrap,0.2720625775067835,0.401915455690261,True
46,simplified ASE-kNN bootstrap,0.2720625775067835,0.288238422470705,True
47,analytic certificate,0.2831008861015276,1.0,True
47,plug-in SBM bootstrap,0.2831008861015276,0.4169462844819014,True
47,simplified ASE-kNN bootstrap,0.2831008861015276,0.2906080118236899,True
48,analytic certificate,0.3086904390898002,1.0,True
48,plug-in SBM bootstrap,0.3086904390898002,0.4382324548641367,True
48,simplified ASE-kNN bootstrap,0.3086904390898002,0.2924688513517791,False
49,analytic certificate,0.240113618683245,1.0,True
49,plug-in SBM bootstrap,0.240113618683245,0.3806761125993247,True
49,simplified ASE-kNN bootstrap,0.240113618683245,0.2867413542715816,True
50,analytic certificate,0.2613289272894152,1.0,True
50,plug-in SBM bootstrap,0.2613289272894152,0.3961986504642497,True
50,simplified ASE-kNN bootstrap,0.2613289272894152,0.2788261292941851,True
51,analytic certificate,0.2655997080790656,1.0,True
51,plug-in SBM bootstrap,0.2655997080790656,0.3932603257182946,True
51,simplified ASE-kNN bootstrap,0.2655997080790656,0.2866139711128245,True
52,analytic certificate,0.2705948756099086,1.0,True
52,plug-in SBM bootstrap,0.2705948756099086,0.3989090965772527,True
52,simplified ASE-kNN bootstrap,0.2705948756099086,0.2839224346270252,True
53,analytic certificate,0.2619139428189661,1.0,True
53,plug-in SBM bootstrap,0.2619139428189661,0.400414786210907,True
53,simplified ASE-kNN bootstrap,0.2619139428189661,0.3022747056966489,True
54,analytic certificate,0.2589821982794443,1.0,True
54,plug-in SBM bootstrap,0.2589821982794443,0.3891879438676816,True
54,simplified ASE-kNN bootstrap,0.2589821982794443,0.2867007341790395,True
55,analytic certificate,0.26834239462563,1.0,True
55,plug-in SBM bootstrap,0.26834239462563,0.4041832212636545,True
55,simplified ASE-kNN bootstrap,0.26834239462563,0.2925690837262457,True
56,analytic certificate,0.2768073654175687,1.0,True
56,plug-in SBM bootstrap,0.2768073654175687,0.410038507909721,True
56,simplified ASE-kNN bootstrap,0.2768073654175687,0.2967295263374729,True
57,analytic certificate,0.2499969512675963,1.0,True
57,plug-in SBM bootstrap,0.2499969512675963,0.3898122105534039,True
57,simplified ASE-kNN bootstrap,0.2499969512675963,0.2964109690858676,True
58,analytic certificate,0.2503052677320376,1.0,True
58,plug-in SBM bootstrap,0.2503052677320376,0.3880580447740033,True
58,simplified ASE-kNN bootstrap,0.2503052677320376,0.2909255641639328,True
59,analytic certificate,0.2567558194597167,1.0,True
59,plug-in SBM bootstrap,0.2567558194597167,0.392560751661159,True
59,simplified ASE-kNN bootstrap,0.2567558194597167,0.2807686539629251,True
60,analytic certificate,0.2768346954372159,1.0,True
60,plug-in SBM bootstrap,0.2768346954372159,0.4081762570889425,True
60,simplified ASE-kNN bootstrap,0.2768346954372159,0.301666488495253,True
61,analytic certificate,0.2739680953372777,1.0,True
61,plug-in SBM bootstrap,0.2739680953372777,0.3967536522542916,True
61,simplified ASE-kNN bootstrap,0.2739680953372777,0.2776841624589004,True
62,analytic certificate,0.2518811907441922,1.0,True
62,plug-in SBM bootstrap,0.2518811907441922,0.3839518165901272,True
62,simplified ASE-kNN bootstrap,0.2518811907441922,0.2831465262217522,True
63,analytic certificate,0.2701431180287227,1.0,True
63,plug-in SBM bootstrap,0.2701431180287227,0.3978775602034009,True
63,simplified ASE-kNN bootstrap,0.2701431180287227,0.2883678824122426,True
64,analytic certificate,0.2871982333655961,1.0,True
64,plug-in SBM bootstrap,0.2871982333655961,0.4076509053775752,True
64,simplified ASE-kNN bootstrap,0.2871982333655961,0.279386577918583,False
65,analytic certificate,0.2770973574949217,1.0,True
65,plug-in SBM bootstrap,0.2770973574949217,0.4083030879324424,True
65,simplified ASE-kNN bootstrap,0.2770973574949217,0.2849241602698484,True
66,analytic certificate,0.2359962280610341,1.0,True
66,plug-in SBM bootstrap,0.2359962280610341,0.3748477592291013,True
66,simplified ASE-kNN bootstrap,0.2359962280610341,0.2849520668003724,True
67,analytic certificate,0.283106541602161,1.0,True
67,plug-in SBM bootstrap,0.283106541602161,0.407235967868664,True
67,simplified ASE-kNN bootstrap,0.283106541602161,0.2879715893303086,True
68,analytic certificate,0.3010107108507504,1.0,True
68,plug-in SBM bootstrap,0.3010107108507504,0.4361518928961762,True
68,simplified ASE-kNN bootstrap,0.3010107108507504,0.2981087274896301,False
69,analytic certificate,0.295814503475488,1.0,True
69,plug-in SBM bootstrap,0.295814503475488,0.4219477731295144,True
69,simplified ASE-kNN bootstrap,0.295814503475488,0.2888629072420329,False
70,analytic certificate,0.2811936993773468,1.0,True
70,plug-in SBM bootstrap,0.2811936993773468,0.404344620182187,True
70,simplified ASE-kNN bootstrap,0.2811936993773468,0.2789131346924448,False
71,analytic certificate,0.2851365585309662,1.0,True
71,plug-in SBM bootstrap,0.2851365585309662,0.398110604799647,True
71,simplified ASE-kNN bootstrap,0.2851365585309662,0.2765497450724893,False
72,analytic certificate,0.2693346503694719,1.0,True
72,plug-in SBM bootstrap,0.2693346503694719,0.4030741592230929,True
72,simplified ASE-kNN bootstrap,0.2693346503694719,0.2831823620184982,True
73,analytic certificate,0.2531714891354281,1.0,True
73,plug-in SBM bootstrap,0.2531714891354281,0.3822770494494858,True
73,simplified ASE-kNN bootstrap,0.2531714891354281,0.2676543220909234,True
74,analytic certificate,0.253659588598136,1.0,True
74,plug-in SBM bootstrap,0.253659588598136,0.394004495183732,True
74,simplified ASE-kNN bootstrap,0.253659588598136,0.29480716014466,True
75,analytic certificate,0.286299398534174,1.0,True
75,plug-in SBM bootstrap,0.286299398534174,0.4086759403591617,True
75,simplified ASE-kNN bootstrap,0.286299398534174,0.2881176731819782,True
76,analytic certificate,0.3087547986593929,1.0,True
76,plug-in SBM bootstrap,0.3087547986593929,0.4275407004525404,True
76,simplified ASE-kNN bootstrap,0.3087547986593929,0.2871745876371303,False
77,analytic certificate,0.2745212500492774,1.0,True
77,plug-in SBM bootstrap,0.2745212500492774,0.4009731008008769,True
77,simplified ASE-kNN bootstrap,0.2745212500492774,0.2882296123648424,True
78,analytic certificate,0.2673091182668809,1.0,True
78,plug-in SBM bootstrap,0.2673091182668809,0.3919769498811239,True
78,simplified ASE-kNN bootstrap,0.2673091182668809,0.2853567796643383,True
79,analytic certificate,0.2466922014145157,1.0,True
79,plug-in SBM bootstrap,0.2466922014145157,0.3893187727797767,True
79,simplified ASE-kNN bootstrap,0.2466922014145157,0.2865932063056988,True
80,analytic certificate,0.2827304865319044,1.0,True
80,plug-in SBM bootstrap,0.2827304865319044,0.406667926672431,True
80,simplified ASE-kNN bootstrap,0.2827304865319044,0.2846857128149526,True
81,analytic certificate,0.2718308180188643,1.0,True
81,plug-in SBM bootstrap,0.2718308180188643,0.4009698522086736,True
81,simplified ASE-kNN bootstrap,0.2718308180188643,0.279598242894022,True
82,analytic certificate,0.2730750339375734,1.0,True
82,plug-in SBM bootstrap,0.2730750339375734,0.3998844159198544,True
82,simplified ASE-kNN bootstrap,0.2730750339375734,0.2778678856450869,True
83,analytic certificate,0.2620919902168118,1.0,True
83,plug-in SBM bootstrap,0.2620919902168118,0.3894267532232363,True
83,simplified ASE-kNN bootstrap,0.2620919902168118,0.279543699713504,True
84,analytic certificate,0.2474785389493101,1.0,True
84,plug-in SBM bootstrap,0.2474785389493101,0.3823633859601081,True
84,simplified ASE-kNN bootstrap,0.2474785389493101,0.2860716126851687,True
85,analytic certificate,0.265018758466084,1.0,True
85,plug-in SBM bootstrap,0.265018758466084,0.3957493525319441,True
85,simplified ASE-kNN bootstrap,0.265018758466084,0.289748185808127,True
86,analytic certificate,0.2848210340241669,1.0,True
86,plug-in SBM bootstrap,0.2848210340241669,0.41973623154202,True
86,simplified ASE-kNN bootstrap,0.2848210340241669,0.2963320625462439,True
87,analytic certificate,0.2579305796032013,1.0,True
87,plug-in SBM bootstrap,0.2579305796032013,0.3819099440119357,True
87,simplified ASE-kNN bootstrap,0.2579305796032013,0.2760696344091857,True
88,analytic certificate,0.2570637675154566,1.0,True
88,plug-in SBM bootstrap,0.2570637675154566,0.3938578818822987,True
88,simplified ASE-kNN bootstrap,0.2570637675154566,0.2827005136940602,True
89,analytic certificate,0.2777890923976411,1.0,True
89,plug-in SBM bootstrap,0.2777890923976411,0.4042924916315094,True
89,simplified ASE-kNN bootstrap,0.2777890923976411,0.2821673322862602,True
90,analytic certificate,0.2776433973144922,1.0,True
90,plug-in SBM bootstrap,0.2776433973144922,0.4065062595645038,True
90,simplified ASE-kNN bootstrap,0.2776433973144922,0.2946062017586908,True
91,analytic certificate,0.2576392389763722,1.0,True
91,plug-in SBM bootstrap,0.2576392389763722,0.3897365426867409,True
91,simplified ASE-kNN bootstrap,0.2576392389763722,0.2792340519796336,True
92,analytic certificate,0.2797586180614734,1.0,True
92,plug-in SBM bootstrap,0.2797586180614734,0.414944780954003,True
92,simplified ASE-kNN bootstrap,0.2797586180614734,0.2973866789264651,True
93,analytic certificate,0.2780688628675706,1.0,True
93,plug-in SBM bootstrap,0.2780688628675706,0.4121547127516167,True
93,simplified ASE-kNN bootstrap,0.2780688628675706,0.2935203477099445,True
94,analytic certificate,0.2834588742006819,1.0,True
94,plug-in SBM bootstrap,0.2834588742006819,0.4049501255658431,True
94,simplified ASE-kNN bootstrap,0.2834588742006819,0.279087402398666,False
95,analytic certificate,0.2767478743760673,1.0,True
95,plug-in SBM bootstrap,0.2767478743760673,0.4110210996347809,True
95,simplified ASE-kNN bootstrap,0.2767478743760673,0.2865273512781576,True
96,analytic certificate,0.2787101296247644,1.0,True
96,plug-in SBM bootstrap,0.2787101296247644,0.4132734142864264,True
96,simplified ASE-kNN bootstrap,0.2787101296247644,0.291629747809625,True
97,analytic certificate,0.2689546557141334,1.0,True
97,plug-in SBM bootstrap,0.2689546557141334,0.4018637624546715,True
97,simplified ASE-kNN bootstrap,0.2689546557141334,0.2950322353469988,True
98,analytic certificate,0.2650627760452983,1.0,True
98,plug-in SBM bootstrap,0.2650627760452983,0.4022151938631286,True
98,simplified ASE-kNN bootstrap,0.2650627760452983,0.2911371179977052,True
99,analytic certificate,0.2856287839919205,1.0,True
99,plug-in SBM bootstrap,0.2856287839919205,0.4140563958140118,True
99,simplified ASE-kNN bootstrap,0.2856287839919205,0.2897977948916677,True


==> anc/results/bootstrap_comparison_summary.csv <==
method,empirical_coverage,mean_radius,median_radius,q95_radius,outer_replications,inner_bootstraps
simplified ASE-kNN bootstrap,0.87,0.2875052312519079,0.2871542842809512,0.2981580303063543,100,100
analytic certificate,1.0,1.0,1.0,1.0,100,100
plug-in SBM bootstrap,1.0,0.4023535031568717,0.4020653247766948,0.4253142656479025,100,100


==> anc/results/centrality_simulation_summary.csv <==
n,selection_size,p11,p22,q,replications,band_half_width,band_coverage_count,band_coverage_rate,band_coverage_ci_lower,band_coverage_ci_upper,certificate_firing_count,certificate_firing_rate,certificate_firing_ci_lower,certificate_firing_ci_upper,selected_set_exact_count,selected_set_exact_rate,selected_set_exact_ci_lower,selected_set_exact_ci_upper,correctness_given_certificate_fired,mean_observed_boundary_gap
500,250,0.6,0.1,0.02,1000,42.38945973862913,1000,1.0,0.9963179161031344,1.0,711,0.711,0.6818122287728849,0.738939621986751,1000,1.0,0.9963179161031344,1.0,1.0,86.256


==> anc/results/centrality_simulation_summary.json <==
{
  "n": 500,
  "selection_size": 250,
  "p11": 0.6,
  "p22": 0.1,
  "q": 0.02,
  "replications": 1000,
  "band_half_width": 42.38945973862913,
  "band_coverage_count": 1000,
  "band_coverage_rate": 1.0,
  "band_coverage_ci_lower": 0.9963179161031344,
  "band_coverage_ci_upper": 1.0,
  "certificate_firing_count": 711,
  "certificate_firing_rate": 0.711,
  "certificate_firing_ci_lower": 0.6818122287728849,
  "certificate_firing_ci_upper": 0.738939621986751,
  "selected_set_exact_count": 1000,
  "selected_set_exact_rate": 1.0,
  "selected_set_exact_ci_lower": 0.9963179161031344,
  "selected_set_exact_ci_upper": 1.0,
  "correctness_given_certificate_fired": 1.0,
  "mean_observed_boundary_gap": 86.256
}

==> anc/results/karate_application.csv <==
network,n,edges,spectral_clustering_hamming_error,spectral_clustering_accuracy,observed_top_eigenvalue_gap,observed_subspace_boundary_gap,degree_ucb,operator_quantile,gap_lower_bound,subspace_radius_raw,subspace_certificate,top_degree,second_degree,observed_top1_degree_gap,degree_band_half_width,top1_degree_certificate
Zachary karate club,34,78,1,0.9705882352941176,1.748623494343403,2.0605675283676885,33.0,28.118560925536862,-54.17655432270603,inf,False,17.0,16.0,1.0,16.695409515865112,False


==> anc/results/karate_application.json <==
{
  "network": "Zachary karate club",
  "n": 34,
  "edges": 78,
  "spectral_clustering_hamming_error": 1,
  "spectral_clustering_accuracy": 0.9705882352941176,
  "observed_top_eigenvalue_gap": 1.748623494343403,
  "observed_subspace_boundary_gap": 2.0605675283676885,
  "degree_ucb": 33.0,
  "operator_quantile": 28.118560925536862,
  "gap_lower_bound": -54.17655432270603,
  "subspace_radius_raw": Infinity,
  "subspace_certificate": false,
  "top_degree": 17.0,
  "second_degree": 16.0,
  "observed_top1_degree_gap": 1.0,
  "degree_band_half_width": 16.695409515865112,
  "top1_degree_certificate": false
}

==> anc/results/katz_operating_example.csv <==
n,p11,p22,q,variance_proxy,operator_quantile,rho_population,tau,beta,normalized_katz_block1,normalized_katz_block2,population_margin,band_half_width,margin_over_two_halfwidths,fires_on_coverage_event
5000,0.999999,1e-06,1e-07,0.00274899747607186,8.396435668869902,2498.9975010000253,0.01,3.988204587144024e-06,0.00014236669641158432,1.5519030505117826e-10,0.00014236654122127927,3.416661896770396e-05,2.0834157069485193,True


==> anc/results/katz_operating_example.json <==
{
  "n": 5000,
  "p11": 0.999999,
  "p22": 1e-06,
  "q": 1e-07,
  "variance_proxy": 0.00274899747607186,
  "operator_quantile": 8.396435668869902,
  "rho_population": 2498.9975010000253,
  "tau": 0.01,
  "beta": 3.988204587144024e-06,
  "normalized_katz_block1": 0.00014236669641158432,
  "normalized_katz_block2": 1.5519030505117826e-10,
  "population_margin": 0.00014236654122127927,
  "band_half_width": 3.416661896770396e-05,
  "margin_over_two_halfwidths": 2.0834157069485193,
  "fires_on_coverage_event": true
}

==> anc/results/operating_envelope_benchmark.csv <==
p,q,alpha,first_even_n_exact_variance_radius_below_1,first_even_n_degree_envelope_radius_below_1,first_even_n_proper_hamming_certificate
0.3,0.1,0.05,1610,2106,58508


==> anc/results/operating_envelope_benchmark.json <==
{
  "p": 0.3,
  "q": 0.1,
  "alpha": 0.05,
  "first_even_n_exact_variance_radius_below_1": 1610,
  "first_even_n_degree_envelope_radius_below_1": 2106,
  "first_even_n_proper_hamming_certificate": 58508
}

==> anc/results/operating_envelope_curve.csv <==
n,submitted_C1_radius,corrected_exact_variance_radius,corrected_degree_envelope_radius,ideal_exact_kmeans_hamming_bound_over_n,binary_quotient_diameter_over_n
100,2.4427207608528367,4.238527038025123,4.721315475840487,16.0,0.5
104,2.3817254204705742,4.148282774399917,4.62301369828881,16.0,0.5
108,2.324634845411357,4.0634008254911045,4.530493179737865,16.0,0.5
110,2.297431359481985,4.022811014905067,4.486229884499159,16.0,0.5
114,2.2454914706558795,3.9450499545689097,4.401393175589499,16.0,0.5
118,2.1965847130212524,3.8715094083293025,4.321114396111911,16.0,0.5
122,2.1504368676318597,3.801826535062747,4.245004308829628,16.0,0.5
126,2.1068066137336037,3.7356803621890964,4.172718366534212,16.0,0.5
130,2.065480675576002,3.672785803317403,4.103950352161871,16.0,0.5
134,2.0262698103737438,3.6128886849535125,4.038427088043585,16.0,0.5
138,1.9890054712467202,3.555761587593059,3.9759040086216673,16.0,0.5
142,1.9535370155869902,3.501200348532891,3.9161614352330227,16.0,0.5
146,1.9197293570623457,3.4490211057710516,3.859001425342688,16.0,0.5
150,1.8874609806919302,3.3990577870011855,3.8042450946075643,16.0,0.5
156,1.8417076466901205,3.3279424317433945,3.7262669729901967,16.0,0.5
160,1.812830355748362,3.282890583345106,3.676842527226747,16.0,0.5
164,1.7851516978499695,3.2395851918433913,3.6293155328781386,16.0,0.5
170,1.7457122095717104,3.177666798849997,3.5613291647256595,16.0,0.5
176,1.7085599917081404,3.1191070843780877,3.4969956353458476,16.0,0.5
180,1.6849595953080572,3.0817888461001695,3.4559799583467647,16.0,0.5
186,1.6511733491394716,3.028200524169481,3.3970574139108107,16.0,0.5
192,1.619177316221842,2.9772711541417216,3.341031115505092,16.0,0.5
198,1.5888233647903118,2.9287904111956995,3.2876733911027314,16.0,0.5
204,1.5599797152725012,2.8825703938937313,3.236780728433799,16.0,0.5
210,1.5325287118236777,2.8384426543417383,3.188170587111353,16.0,0.5
218,1.4979130992229057,2.7826006449136473,3.1266260947986515,16.0,0.5
224,1.473319957948966,2.742791086918609,3.0827304263305733,16.0,0.5
232,1.4421968169345782,2.692246605020012,3.0269726767991467,16.0,0.5
238,1.4200099643710964,2.6561007421116347,2.987081088449171,16.0,0.5
246,1.3918433031695374,2.61007379059617,2.9362629997548355,16.0,0.5
254,1.3651677770207022,2.5663377796086806,2.887951798764592,16.0,0.5
262,1.3398597403928407,2.5247105905771194,2.8419493840210737,16.0,0.5
270,1.315809244424749,2.485029632623001,2.798078800699578,16.0,0.5
278,1.2929181625039814,2.447149240503347,2.756181432904217,16.0,0.5
288,1.2658017286253114,2.402132580404627,2.706368605194,16.0,0.5
296,1.2452115178673209,2.3678442105040824,2.6684105478924645,16.0,0.5
306,1.2207385801777946,2.326968995488862,2.6231417929371617,16.0,0.5
314,1.2020965606255773,2.295743183899717,2.588545627805261,16.0,0.5
324,1.179873303609923,2.2584160084777825,2.5471734684846816,16.0,0.5
334,1.158758694270055,2.2228459381856003,2.5077323588061566,16.0,0.5
346,1.1347627030896599,2.182295550947013,2.462749104763203,16.0,0.5
356,1.1157935867441704,2.150143393136147,2.4270669721397824,16.0,0.5
368,1.0941612564115775,2.113371364237721,2.3862411070997465,16.0,0.5
378,1.0770048398715968,2.084126438051573,2.3537593392215204,16.0,0.5
390,1.0573799989398565,2.050584247443118,2.31649056202086,16.0,0.5
402,1.0387258293561064,2.018611188829708,2.280951061977415,16.0,0.5
416,1.0180889122543022,1.9831360057722502,2.2415024102078327,16.0,0.5
428,1.0012886801745127,1.954174461520117,2.2092840598081027,16.0,0.5
442,0.9826410064504785,1.9219409683053776,2.173412030120468,16.0,0.5
456,0.9649386360454297,1.8912553350377377,2.1392489486496915,16.0,0.5
470,0.9481059828077942,1.8619982735793976,2.1066638194098872,16.0,0.5
484,0.9320755658482387,1.8340629292954682,2.0755392447038465,16.0,0.5
500,0.9146601582815265,1.8036325003984288,2.0416218109455873,16.0,0.5
516,0.8981332778244521,1.774674911965319,2.0093333510862896,16.0,0.5
532,0.8824233565999676,1.7470757038374771,1.9785479341473637,16.0,0.5
548,0.8674665599685419,1.7207324476429764,1.949152814073398,16.0,0.5
566,0.85146947334666,1.692483387816401,1.9176194347708453,16.0,0.5
584,0.8362808006904777,1.6655904938418618,1.887588565259685,16.0,0.5
602,0.8218359583985667,1.6399491285318557,1.8589448692233674,16.0,0.5
620,0.8080772898195129,1.6154655811401035,1.8315850071691833,16.0,0.5
640,0.7935320113901301,1.5895174441042776,1.8025782172482103,16.0,0.5
660,0.7797068885413756,1.5647913861502545,1.7749276277993487,16.0,0.5
680,0.7665454621859994,1.5411947882080508,1.7485309671650489,16.0,0.5
702,0.7527743366993895,1.516444117028842,1.7208336285532484,16.0,0.5
724,0.739685227118908,1.4928605969911664,1.6944331127721215,16.0,0.5
746,0.727224610869139,1.470355620308874,1.6692314485440605,16.0,0.5
770,0.7142918831757489,1.4469416180433436,1.643002923279291,16.0,0.5
794,0.7019946975048005,1.4246242330186663,1.6179943045128615,16.0,0.5
820,0.6893326130882558,1.401588809822962,1.5921722499037128,16.0,0.5
844,0.6782063785976148,1.381300074915418,1.5694216795952163,16.0,0.5
872,0.6658535288182988,1.3587219147899208,1.544095583880345,16.0,0.5
898,0.6549418793473334,1.3387311791528962,1.5216644632842804,16.0,0.5
928,0.6429667332932667,1.31674084563524,1.4969815914163074,16.0,0.5
956,0.6323384926233461,1.297178355078858,1.4750166855026208,16.0,0.5
986,0.6214925342920697,1.2771703684028262,1.452544555457844,16.0,0.5
1016,0.6111638930235419,1.2580740868067504,1.4310897430157035,16.0,0.5
1048,0.6006727379567802,1.238634189301068,1.4092421300835138,16.0,0.5
1082,0.5900743584505035,1.218950830587926,1.3871139133672006,16.0,0.5
1116,0.5799964663965397,1.2001917879169877,1.3660182249075432,16.0,0.5
1150,0.5703984202312131,1.1822870259465987,1.3458771758987087,16.0,0.5
1186,0.560718444160689,1.1641904500491553,1.3255143044425899,16.0,0.5
1224,0.5509974834128522,1.1459773151570225,1.3050140882765875,16.0,0.5
1262,0.5417469370714523,1.1286078625456974,1.2854576710214785,16.0,0.5
1302,0.5324779418039556,1.1111663943236416,1.2658144035194325,16.0,0.5
1342,0.5236522846406383,1.0945239058355045,1.2470655510186537,16.0,0.5
1386,0.5144159039732997,1.0770695791694034,1.2273963735645184,16.0,0.5
1428,0.5060247847301516,1.0611790113168669,1.2094842430484511,16.0,0.5
1474,0.4972738496418563,1.0445725330797306,1.190759849246789,16.0,0.5
1520,0.48894673543524136,1.0287371620749604,1.17289984822901,16.0,0.5
1568,0.480674092063253,1.0129729012340831,1.1551151101535515,16.0,0.5
1616,0.472794104617712,0.9979263696770577,1.1381354635890877,15.933712628749307,0.5
1668,0.46466614462323774,0.9823747242089835,1.1205810255709943,15.440961580234823,0.5
1720,0.45693036886638033,0.9675432329964848,1.1038349261013174,14.97823852347664,0.5
1774,0.44927983913053127,0.9528457807749721,1.0872357480337982,14.526641311050659,0.5
1828,0.4419894788690659,0.9388126776836763,1.0713827466627166,14.101907900473508,0.5
1886,0.4345294253482702,0.9244246997836041,1.0551246285200662,13.672976409120105,0.5
1946,0.42718460641344597,0.9102306886403818,1.0390814755425164,13.256318504683898,0.5
2006,0.42018924577924033,0.8966855633021742,1.0237678157014254,12.864719990952599,0.5
2070,0.4130828412300549,0.8828986381049456,1.0081768216921256,12.472160082681084,0.5
2134,0.40631503925864804,0.8697431870801899,0.9932961814027007,12.1032513835585,0.5
2202,0.3994664757377662,0.8564051385717876,0.9782052349988097,11.734876181954602,0.5
2270,0.3929434468513549,0.8436768108884771,0.9638005849004202,11.388648979695219,0.5
2342,0.3863640913056323,0.830814248139861,0.9492404730950665,11.044037038595242,0.5
2416,0.3799258180437145,0.8182035271794698,0.9349619570645504,10.711312190222804,0.5
2492,0.3736287595051071,0.8058461522403944,0.9209669273437715,10.390208337290382,0.5
2570,0.3674725082539461,0.7937425650145927,0.9072560703480461,10.08043615225512,0.5
2650,0.3614561917575211,0.7818922816295316,0.8938290220554574,9.781688641149357,0.5
2734,0.35543864822579324,0.7700177149329789,0.8803713331881836,9.486836500969702,0.5
2818,0.3497045436433539,0.7586818421325583,0.8675212210992979,9.209570201306434,0.5
2908,0.34385116309857894,0.7470891288846,0.854376977337226,8.930274663960807,0.5
2998,0.3382751466138491,0.7360257012212974,0.8418300289715754,8.667741325732841,0.5
3092,0.33272467223842445,0.7249932694152802,0.8293154674240707,8.409843851159312,0.5
3190,0.32721259946327885,0.714017468737979,0.81686239004361,8.157135130607854,0.5
3290,0.3218547578054047,0.7033297074054432,0.8047334656485974,7.914762837104422,0.5
3394,0.3165463648664531,0.6927217920140429,0.7926925499838324,7.677815698098351,0.5
3500,0.31139139962198226,0.6824023283773273,0.7809765502457602,7.450767004396762,0.5
3610,0.3062937068376088,0.6721796916517486,0.7693680354898609,7.229208605904637,0.5
3722,0.3013467324723271,0.6622421218586696,0.7580808891264638,7.0170340474219675,0.5
3840,0.2963800747863325,0.6522477611305786,0.7467268959909146,6.806834270397637,0.5
3960,0.2915676730719857,0.6425470961346125,0.7357042944065476,6.6058683320163665,0.5
4084,0.2868280986829429,0.6329769375031061,0.7248277928045288,6.410556854572978,0.5
4212,0.28216531569018916,0.6235458406149599,0.7141071960271477,6.220950645571471,0.5
4344,0.2775825376259404,0.614260894997725,0.7035506493425353,6.037063153974497,0.5
4482,0.27301771276729114,0.6049966697878354,0.6930155899895145,5.8563355272699384,0.5
4622,0.2686049751694944,0.5960260489614182,0.6828124302373941,5.683952816648942,0.5
4766,0.2642779625844421,0.5872151314548136,0.67278901106241,5.517145769751905,0.5
4916,0.25998166162239705,0.5784522862780047,0.6628183981102344,5.3537127600040115,0.5
5070,0.2557777237812116,0.5698636856957733,0.6530442166349313,5.195913924396337,0.5
5230,0.25161507842886266,0.5613454740787291,0.6433483443485322,5.041739860298771,0.5
5394,0.24754870715992935,0.5530106653086266,0.6338594915218957,4.893132735121438,0.5
5564,0.24353127185005868,0.5447627728793951,0.6244678886943699,4.748263659443959,0.5
5738,0.23961183521464205,0.5367030753899423,0.6152889357617649,4.608803058128354,0.5
5918,0.23574657821588205,0.5287420443800576,0.6062207515859571,4.473090391923244,0.5
6104,0.2319393550907824,0.5208879999015509,0.5972728683689436,4.341188935063009,0.5
6296,0.2281933562107707,0.5131479415685386,0.5884533198313595,4.213132958976453,0.5
6494,0.22451117148704944,0.5055276686956466,0.5797687766827454,4.088931581069686,0.5
6698,0.22089485064942027,0.49803189515094437,0.571224676231732,3.96857229740226,0.5
6908,0.21734596000389758,0.49066435807255343,0.5628253451603159,3.852024196524015,0.5
7124,0.21386563543197296,0.48342791990295186,0.5545741148314253,3.7392408598671176,0.5
7348,0.21042462736007422,0.4762621326304656,0.5464021116806567,3.629209903643507,0.5
7578,0.20705613767330636,0.4692365275913203,0.5383886839482332,3.5229267012153582,0.5
7816,0.20373280285103398,0.46229445184282797,0.5304692695712072,3.4194585632745724,0.5
8062,0.20045808297929762,0.45544343817056115,0.5226525044864828,3.3188596059619484,0.5
8314,0.19725964194152953,0.44874181748128733,0.5150050021222102,3.2219075001025437,0.5
8576,0.1940891045176269,0.4420885876129151,0.5074115527310141,3.1270771087613136,0.5
8846,0.19097434747438055,0.43554250779791237,0.4999392558559401,3.035156417582313,0.5
9122,0.18793830455185995,0.4291522800500137,0.4926437685278506,2.9467468715540064,0.5
9410,0.18491760017881673,0.42278482481658564,0.48537320059285816,2.859952129523056,0.5
9704,0.18197741738515802,0.41657786644589073,0.4782848527803349,2.776593901001766,0.5
10010,0.17905945708126839,0.41040868688220206,0.4712386270908276,2.694964644293974,0.5
10324,0.17620459048069764,0.40436397176795896,0.4643335695337341,2.6161635466233393,0.5
10648,0.17339556699045455,0.3984075826989798,0.4575284468213438,2.539657631232711,0.5
10982,0.17063423410262216,0.39254375296141913,0.45082813588569615,2.4654495678245705,0.5
11326,0.16792205045259856,0.3867759121183414,0.4442365973756336,2.393529699119599,0.5
11682,0.1652454405939343,0.3810754669088735,0.4377211902010528,2.3234961836770553,0.5
12048,0.16262124765469643,0.3754785816374327,0.4313232858264625,2.2557466442953316,0.5
12426,0.16003653927116787,0.3699579861044117,0.4250117498138382,2.1899025837189137,0.5
12818,0.1574806168487558,0.36449103377953795,0.4187607179869067,2.1256594192908205,0.5
13220,0.15498118915672573,0.3591372755525026,0.41263831711531995,2.0636733230603865,0.5
13634,0.15252620392959754,0.35387125154709836,0.4066154742116922,2.003597802744156,0.5
14062,0.15010560328405895,0.34867164301077397,0.4006678380909891,1.9451506342373217,0.5
14504,0.1477216291081074,0.3435434868817196,0.3948011979399414,1.888354038061604,0.5
14960,0.14537613060561733,0.3384910017978313,0.3890204092639263,1.8332185327695911,0.5
15428,0.14308018437610726,0.33353834829728546,0.3833531503108113,1.7799652765581009,0.5
15914,0.14080621933123647,0.3286262783998785,0.37773165171488526,1.7279236936792712,0.5
16412,0.1385838723561529,0.323819048539765,0.37222947825591135,1.677740419155179,0.5
16928,0.13638756736683236,0.3190615900592953,0.3667836301183457,1.628804772018653,0.5
17460,0.1342279443705474,0.31437714025482394,0.36142072991957563,1.5813277810368198,0.5
18008,0.13210619672173066,0.3097685312468102,0.35614404787870746,1.5353046872128964,0.5
18572,0.13002324242332616,0.30523801073527074,0.35095618611624985,1.490723891162004,0.5
19156,0.12796599028835393,0.30075730511467724,0.34582479200245386,1.447279305277489,0.5
19758,0.12594335935837983,0.29634602286032513,0.3407723429069198,1.4051354442421176,0.5
20378,0.12395642253340056,0.29200673179550896,0.3358018052103888,1.3642869026223088,0.5
21018,0.12200002810612713,0.2877283916176839,0.3309005560173315,1.324602037486388,0.5
21678,0.12007559469155614,0.2835142995269054,0.32607239436529484,1.2860857285797092,0.5
22358,0.11818426129482033,0.2793671566246468,0.3213204375882948,1.248736131208639,0.5
23060,0.11632173283436965,0.2752777388624551,0.3166341376254627,1.2124453362116163,0.5
23784,0.11448938791028875,0.27124925496385055,0.3120171914486109,1.177218533095104,0.5
24530,0.11268833691313174,0.2672843396244262,0.30747263933416574,1.1430546913354498,0.5
25300,0.11091495002111479,0.26337518518146874,0.30299155179610604,1.1098638107099672,0.5
26094,0.10917050127924953,0.25952477376738703,0.29857736581779587,1.0776497311842148,0.5
26914,0.10745191913459826,0.25572649237947037,0.29422251786368203,1.046336622475317,0.5
27758,0.10576447112289396,0.25199215982447914,0.28994057696869296,1.0160007778080935,0.5
28630,0.10410127271063721,0.24830671116715547,0.2857142867206257,0.9864995649703867,0.5
29528,0.10246729441407995,0.24468132352370084,0.28155648131284816,0.9579032013009593,0.5
30456,0.1008564239945006,0.24110259418529353,0.2774518060323558,0.9300873747660534,0.5
31412,0.09927331695292992,0.23758101915100402,0.2734123150621341,0.9031158505732758,0.5
32398,0.09771560925943151,0.23411150346715426,0.269432180453162,0.8769311368904221,0.5
33416,0.0961813184850384,0.23068977746122657,0.26550651883514287,0.8514843748017638,0.5
34464,0.09467441574420629,0.22732485238201317,0.26164568382572717,0.8268254161680653,0.5
35546,0.09319009385662673,0.22400614580878375,0.2578375482307051,0.8028600537616973,0.5
36662,0.09172947983398448,0.22073631462276466,0.2540851742292785,0.7795923294918424,0.5
37814,0.09029104642666624,0.21751207583254623,0.2503848075781566,0.7569840501277334,0.5
39000,0.08887817554710846,0.2143411544777623,0.24674532780418582,0.7350740880457595,0.5
40224,0.08748695551498599,0.21121491437755566,0.2431568360095578,0.7137878408882907,0.5
41488,0.08611625374749692,0.20813093267401664,0.23961656279934976,0.6930957621720968,0.5
42790,0.08476917453573181,0.2050963249275337,0.23613268875014934,0.6730320399804878,0.5
44134,0.08344246350763498,0.20210389098479942,0.23269695982223385,0.653535724019131,0.5
45520,0.08213709780181394,0.19915595692692198,0.22931205795213958,0.6346095228716481,0.5
46948,0.08085386561577082,0.19625443284104527,0.22598018806285405,0.6162528385561655,0.5
48422,0.07959003495534149,0.19339326391007725,0.22269440832226334,0.5984152724126846,0.5
49942,0.07834653209237101,0.19057466266367246,0.21945726999475773,0.5810992327899608,0.5
51510,0.0771225790343798,0.18779698238773956,0.21626689218108758,0.5642833055030554,0.5
53128,0.07591751601763565,0.1850588371034837,0.21312169280869378,0.5479483710414994,0.5
54796,0.07473217414011923,0.1823622278069226,0.21002398013296308,0.532095714091263,0.5
56516,0.07356589363328307,0.17970576735995278,0.20697217043604552,0.5167066051588715,0.5
58290,0.07241810807459553,0.17708827487163023,0.20396491639519515,0.501764113552161,0.5
60120,0.07128833177560032,0.17450874818231962,0.20100107556208774,0.4872528510745639,0.5
62008,0.07017614852034991,0.17196633922136995,0.19807968212765426,0.47315874920318846,0.5
63954,0.06908229969276862,0.16946284685464202,0.1952028117253712,0.4594825034252777,0.5
65962,0.06800528017774997,0.16699492776913963,0.1923666307468427,0.4461968944099226,0.5
68032,0.06694583298482468,0.16456438333843493,0.18957321742222422,0.43330298021694974,0.5
70168,0.06590264471766483,0.16216829738078198,0.18681922803076997,0.4207769068061078,0.5
72372,0.06487552859728116,0.15980633220591134,0.18410428181743774,0.40860902100969754,0.5
74644,0.063865189642505,0.15748020299756918,0.18143035772761282,0.3968002293784896,0.5
76988,0.06287053392365093,0.15518748396624438,0.17879467454592485,0.38533048287637367,0.5
79404,0.061892226507295686,0.1529297996239693,0.17619910688509763,0.3742003778084384,0.5
81898,0.06092853296791306,0.15070323497152247,0.17363916059416762,0.3633834404941106,0.5
84468,0.05998089376607687,0.14851120499660136,0.17111876861099795,0.35288924815268086,0.5
87120,0.059047730441088124,0.14635014523674583,0.1686338390536067,0.3426938401730656,0.5
89856,0.0581290392508099,0.14422012782129828,0.1661844609557013,0.3327911243006658,0.5
92676,0.0572254337657634,0.14212265902513643,0.16377237261005298,0.3231816033340031,0.5
95586,0.05633561112591324,0.14005479594906267,0.1613941956418164,0.3138455338933373,0.5
98586,0.055460194847553296,0.13801806660050736,0.15905169310354697,0.3047837873302734,0.5
101682,0.05459805343345056,0.13600991583833985,0.15674193182708757,0.29597915530163665,0.5
104874,0.053749800830310834,0.13403184942004318,0.15446664912956953,0.28743258654331405,0.5
108166,0.052914940197073275,0.13208278532881604,0.1522246057917932,0.2791337948834896,0.5
111562,0.05209304789011801,0.13016180781885023,0.15001475353934415,0.27107353943474083,0.5
115066,0.051283763691211015,0.12826814551734303,0.1478362099079492,0.26324347447133256,0.5
118678,0.050487643345370814,0.126403170543602,0.1456905583364919,0.25564418437559894,0.5
122404,0.04970389914957669,0.12456510880775948,0.14357576253763493,0.24826346131662333,0.5
126246,0.048932653553233195,0.12275431637374722,0.14149223679844425,0.24109795501417638,0.5
130210,0.04817324721059767,0.12096931230000942,0.13943828158429394,0.23413719229339536,0.5
134298,0.04742584106169977,0.11921054039064495,0.13741441188285525,0.22737844704367347,0.5
138514,0.046690217090696894,0.11747755325768379,0.13542011713115532,0.2208156083105909,0.5
142864,0.045965858964114675,0.11576919760420253,0.13345407420537522,0.21444011382273426,0.5
147348,0.04525326389694717,0.11408670943984887,0.13151770958073458,0.20825243633300003,0.5
151974,0.04455164502717664,0.1124282934773459,0.1296089610027923,0.20224193878765148,0.5
156746,0.043860908595585876,0.11079378751549931,0.1277276455101542,0.1964042136324738,0.5
161666,0.04318123931987571,0.10918368876404065,0.12587433909293969,0.19073724627396635,0.5
166742,0.04251200604998419,0.10759656073963883,0.12404739186662844,0.1852323181279806,0.5
171978,0.04185317091007737,0.10603236999062371,0.12224676874811667,0.1798858157732563,0.5
177376,0.0412049297892671,0.10449163890268522,0.12047307449906204,0.17469604160910654,0.5
182946,0.040566537901433754,0.10297265274733133,0.11872433840187287,0.16965387542115973,0.5
188688,0.03993844149286733,0.10147652793236388,0.11700184891949743,0.16475977153932522,0.5
194612,0.03931997930872644,0.10000174342099424,0.11530385800677984,0.16000557899581386,0.5
200722,0.03871118128749252,0.09854842251299609,0.11363051060970743,0.1553886652767999,0.5
207024,0.038111878943552176,0.09711621466292138,0.11198140604216743,0.150904946407274,0.5
213524,0.037521925279989446,0.09570481930358508,0.11035620106543675,0.14655059900690995,0.5
220228,0.03694119121742558,0.0943139775646839,0.10875460036498935,0.1423220218251472,0.5
227142,0.036369562440986374,0.0929434649381585,0.1071763481148841,0.13821580279537118,0.5
234272,0.03580693662667688,0.09159308480507732,0.10562122053199512,0.13422869094576137,0.5
241628,0.03525292668768438,0.09026195518812703,0.1040882044453002,0.13035552887013524,0.5
249214,0.03470762797963272,0.088950351426626,0.10257761941456904,0.12659464030272424,0.5
257038,0.034170844069181604,0.08765784714053412,0.10108897679337385,0.12294237064501194,0.5
265108,0.03364240531035562,0.08638407879213342,0.09962186021423247,0.11939534510024823,0.5
273430,0.033122286939882416,0.08512903114556185,0.09817625441142501,0.11595123110051263,0.5
282016,0.03261011144929805,0.08389183642882093,0.09675116205488095,0.11260544351040075,0.5
290870,0.032106006337555844,0.08267284507084681,0.09534698893290036,0.10935678899373183,0.5
300000,0.031609857914802766,0.08147182489844121,0.09396346971893285,0.10620253203651624,0.5


==> anc/results/operating_envelope_grid.csv <==
p,q,n_for_radius_below_1,n_for_proper_hamming_certificate
0.1,0.01,2956.0,101098.0
0.1,0.03,5698.0,204914.0
0.1,0.049999999999999996,12944.0,482468.0
0.1,0.06999999999999999,42036.0,
0.1,0.08999999999999998,469538.0,
0.15000000000000002,0.01,1638.0,55556.0
0.15000000000000002,0.03,2488.0,87658.0
0.15000000000000002,0.049999999999999996,3966.0,144142.0
0.15000000000000002,0.06999999999999999,6836.0,254682.0
0.15000000000000002,0.08999999999999998,13426.0,509658.0
0.15000000000000002,0.10999999999999997,33666.0,
0.15000000000000002,0.12999999999999998,154640.0,
0.15000000000000002,0.15,,
0.20000000000000004,0.01,1082.0,36414.0
0.20000000000000004,0.03,1474.0,51234.0
0.20000000000000004,0.049999999999999996,2052.0,73276.0
0.20000000000000004,0.06999999999999999,2948.0,107692.0
0.20000000000000004,0.08999999999999998,4432.0,165006.0
0.20000000000000004,0.10999999999999997,7124.0,269372.0
0.20000000000000004,0.12999999999999998,12696.0,486132.0
0.20000000000000004,0.15,27026.0,
0.20000000000000004,0.16999999999999998,83026.0,
0.20000000000000004,0.18999999999999997,882084.0,
0.25000000000000006,0.01,780.0,26024.0
0.25000000000000006,0.03,998.0,34290.0
0.25000000000000006,0.049999999999999996,1294.0,45506.0
0.25000000000000006,0.06999999999999999,1702.0,61158.0
0.25000000000000006,0.08999999999999998,2288.0,83762.0
0.25000000000000006,0.10999999999999997,3170.0,117846.0
0.25000000000000006,0.12999999999999998,4570.0,172222.0
0.25000000000000006,0.15,6972.0,265800.0
0.25000000000000006,0.16999999999999998,11570.0,445154.0
0.25000000000000006,0.18999999999999997,21966.0,850770.0
0.25000000000000006,0.20999999999999996,53434.0,
0.25000000000000006,0.22999999999999998,238656.0,
0.25000000000000006,0.24999999999999997,,
0.30000000000000004,0.01,592.0,19552.0
0.30000000000000004,0.03,728.0,24698.0
0.30000000000000004,0.049999999999999996,902.0,31286.0
0.30000000000000004,0.06999999999999999,1126.0,39880.0
0.30000000000000004,0.08999999999999998,1424.0,51324.0
0.30000000000000004,0.10999999999999997,1830.0,66962.0
0.30000000000000004,0.12999999999999998,2398.0,89008.0
0.30000000000000004,0.15,3230.0,121310.0
0.30000000000000004,0.16999999999999998,4506.0,171042.0
0.30000000000000004,0.18999999999999997,6598.0,252762.0
0.30000000000000004,0.20999999999999996,10356.0,399664.0
0.30000000000000004,0.22999999999999998,18066.0,701022.0
0.30000000000000004,0.24999999999999997,37694.0,
0.3500000000000001,0.01,464.0,15158.0
0.3500000000000001,0.03,556.0,18598.0
0.3500000000000001,0.049999999999999996,666.0,22830.0
0.3500000000000001,0.06999999999999999,806.0,28104.0
0.3500000000000001,0.08999999999999998,980.0,34770.0
0.3500000000000001,0.10999999999999997,1202.0,43338.0
0.3500000000000001,0.12999999999999998,1492.0,54574.0
0.3500000000000001,0.15,1882.0,69654.0
0.3500000000000001,0.16999999999999998,2418.0,90478.0
0.3500000000000001,0.18999999999999997,3182.0,120250.0
0.3500000000000001,0.20999999999999996,4320.0,164716.0
0.3500000000000001,0.22999999999999998,6116.0,235000.0
0.3500000000000001,0.24999999999999997,9178.0,354872.0
0.40000000000000013,0.01,372.0,11994.0
0.40000000000000013,0.03,436.0,14410.0
0.40000000000000013,0.049999999999999996,512.0,17298.0
0.40000000000000013,0.06999999999999999,604.0,20780.0
0.40000000000000013,0.08999999999999998,716.0,25022.0
0.40000000000000013,0.10999999999999997,852.0,30252.0
0.40000000000000013,0.12999999999999998,1022.0,36790.0
0.40000000000000013,0.15,1236.0,45090.0
0.40000000000000013,0.16999999999999998,1514.0,55822.0
0.40000000000000013,0.18999999999999997,1878.0,70006.0
0.40000000000000013,0.20999999999999996,2372.0,89238.0
0.40000000000000013,0.22999999999999998,3062.0,116148.0
0.40000000000000013,0.24999999999999997,4062.0,155296.0
0.45000000000000007,0.01,302.0,9614.0
0.45000000000000007,0.03,350.0,11376.0
0.45000000000000007,0.049999999999999996,404.0,13432.0
0.45000000000000007,0.06999999999999999,468.0,15850.0
0.45000000000000007,0.08999999999999998,544.0,18718.0
0.45000000000000007,0.10999999999999997,634.0,22148.0
0.45000000000000007,0.12999999999999998,742.0,26290.0
0.45000000000000007,0.15,874.0,31352.0
0.45000000000000007,0.16999999999999998,1036.0,37614.0
0.45000000000000007,0.18999999999999997,1238.0,45478.0
0.45000000000000007,0.20999999999999996,1498.0,55520.0
0.45000000000000007,0.22999999999999998,1834.0,68606.0
0.45000000000000007,0.24999999999999997,2282.0,86064.0
0.5000000000000001,0.01,250.0,7768.0
0.5000000000000001,0.03,284.0,9084.0
0.5000000000000001,0.049999999999999996,324.0,10596.0
0.5000000000000001,0.06999999999999999,372.0,12340.0
0.5000000000000001,0.08999999999999998,424.0,14364.0
0.5000000000000001,0.10999999999999997,486.0,16730.0
0.5000000000000001,0.12999999999999998,560.0,19516.0
0.5000000000000001,0.15,646.0,22822.0
0.5000000000000001,0.16999999999999998,750.0,26784.0
0.5000000000000001,0.18999999999999997,874.0,31584.0
0.5000000000000001,0.20999999999999996,1026.0,37470.0
0.5000000000000001,0.22999999999999998,1216.0,44784.0
0.5000000000000001,0.24999999999999997,1454.0,54022.0


==> anc/results/run_metadata.json <==
{
  "seed": 2026072901,
  "replications": 1000,
  "centrality_replications": 1000,
  "bootstrap_outer": 100,
  "bootstrap_inner": 100,
  "python": "3.12.13",
  "numpy": "2.3.5",
  "pandas": "2.2.3",
  "scipy": "1.17.0",
  "scikit_learn": "1.8.0",
  "matplotlib": "3.10.8",
  "networkx": "3.5"
}

==> anc/results/simulation_summary.csv <==
n,p,q,replications,radius_raw,radius_reported,subspace_nontrivial,ideal_exact_kmeans_hamming_bound,quotient_label_space_diameter,empirical_coverage,ideal_exact_kmeans_certificate_available,mean_grassmann_error,q95_grassmann_error,mean_hamming_error,exact_clustering_rate
200,0.3,0.1,1000,2.913141239871388,1.0,False,3200,100,1.0,False,0.2699034206163359,0.2931676148121941,0.041,0.959
200,0.2,0.05,1000,3.3639013027946545,1.0,False,3200,100,1.0,False,0.3051484345175748,0.3316556948246854,0.156,0.86
200,0.3,0.2,1000,6.341357918010573,1.0,False,3200,100,1.0,False,0.6012057040401977,0.6849342325623508,19.423,0.0
500,0.3,0.1,1000,1.8036325003984288,1.0,False,8000,250,1.0,False,0.1723478647784593,0.1815082029756115,0.0,1.0
500,0.2,0.05,1000,2.059055412632945,1.0,False,8000,250,1.0,False,0.1924172121840739,0.2023316431378599,0.0,1.0
500,0.3,0.2,1000,3.9485819868455234,1.0,False,8000,250,1.0,False,0.3828360108583807,0.4067881891088813,4.295,0.014
1000,0.3,0.1,1000,1.268149560731061,1.0,False,16000,500,1.0,False,0.1220611197859996,0.1268090182415057,0.0,1.0
1000,0.2,0.05,1000,1.4378569068689002,1.0,False,16000,500,1.0,False,0.1358348471058375,0.1410400538831046,0.0,1.0
1000,0.3,0.2,1000,2.785792223279302,1.0,False,16000,500,1.0,False,0.2709550561839193,0.2814065264351995,0.207,0.81
2000,0.3,0.1,1000,0.8980122844504522,0.8980122844504522,True,25805,1000,1.0,False,0.0864718415264962,0.0887652210684732,0.0,1.0
2000,0.2,0.05,1000,1.0126544215897864,1.0,False,32000,1000,1.0,False,0.0961369255399775,0.0986850469576485,0.0,1.0
2000,0.3,0.2,1000,1.9780639445187416,1.0,False,32000,1000,1.0,False,0.1918559745593555,0.1970641846768688,0.0,1.0


==> anc/results/unequal_centrality_example.csv <==
n,n1,n2,p11,p22,q,population_degree_block1,population_degree_block2,population_degree_margin,degree_band_half_width,observed_boundary_gap,observed_top_set_certified,observed_top_set_block1_fraction,katz_beta,katz_block1,katz_block2,katz_population_margin
2000,1000,1000,0.6,0.1,0.02,619.4,119.9,499.5,84.05256700042347,404.0,True,1.0,0.0004165281564392163,0.3444558363663681,0.055104186316318415,0.2893516500500497


==> anc/results/unequal_centrality_example.json <==
{
  "n": 2000,
  "n1": 1000,
  "n2": 1000,
  "p11": 0.6,
  "p22": 0.1,
  "q": 0.02,
  "population_degree_block1": 619.4,
  "population_degree_block2": 119.9,
  "population_degree_margin": 499.5,
  "degree_band_half_width": 84.05256700042347,
  "observed_boundary_gap": 404.0,
  "observed_top_set_certified": true,
  "observed_top_set_block1_fraction": 1.0,
  "katz_beta": 0.0004165281564392163,
  "katz_block1": 0.3444558363663681,
  "katz_block2": 0.055104186316318415,
  "katz_population_margin": 0.2893516500500497
}

==> anc/scripts/make_latex_inputs.py <==
#!/usr/bin/env python3
"""Create the small LaTeX input files from saved analysis results."""

from __future__ import annotations

import json
import math
from pathlib import Path

import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"
SOURCE = ROOT / "source"


def simulation_table():
    df = pd.read_csv(RESULTS / "simulation_summary.csv")
    rows = []
    for _, r in df.iterrows():
        s_flag = "yes" if bool(r.subspace_nontrivial) else "no"
        h_flag = (
            "yes"
            if bool(r.ideal_exact_kmeans_certificate_available)
            else "no"
        )
        rows.append(
            f"{int(r.n)}&{r.p:.2f}&{r.q:.2f}&{r.radius_raw:.3f}&"
            f"{s_flag}&{h_flag}&{r.empirical_coverage:.3f}&"
            f"{r.mean_grassmann_error:.3f}&"
            f"{r.q95_grassmann_error:.3f}&{r.exact_clustering_rate:.3f}\\\\"
        )
    rows.append("\\bottomrule")
    (SOURCE / "simulation_table_body.tex").write_text(
        "\n".join(rows) + "\n", encoding="utf-8"
    )


def bootstrap_table():
    df = pd.read_csv(RESULTS / "bootstrap_comparison_summary.csv")
    labels = {
        "analytic certificate": "Analytic certificate",
        "plug-in SBM bootstrap": "Plug-in SBM bootstrap",
        "simplified ASE-kNN bootstrap": "Simplified ASE-$k$NN bootstrap",
    }
    order = [
        "analytic certificate",
        "plug-in SBM bootstrap",
        "simplified ASE-kNN bootstrap",
    ]
    rows = []
    for method in order:
        r = df[df.method == method].iloc[0]
        rows.append(
            f"{labels[method]}&{r.empirical_coverage:.3f}&"
            f"{r.mean_radius:.3f}&{r.median_radius:.3f}\\\\"
        )
    rows.append("\\bottomrule")
    (SOURCE / "bootstrap_table_body.tex").write_text(
        "\n".join(rows) + "\n", encoding="utf-8"
    )


def centrality_table():
    r = pd.read_csv(RESULTS / "centrality_simulation_summary.csv").iloc[0]
    rows = [
        "Simultaneous degree band&"
        f"{int(r.band_coverage_count)}/{int(r.replications)}&"
        f"{r.band_coverage_rate:.3f}&"
        f"[{r.band_coverage_ci_lower:.3f}, {r.band_coverage_ci_upper:.3f}]\\\\",
        "Observed-gap certificate fired&"
        f"{int(r.certificate_firing_count)}/{int(r.replications)}&"
        f"{r.certificate_firing_rate:.3f}&"
        f"[{r.certificate_firing_ci_lower:.3f}, {r.certificate_firing_ci_upper:.3f}]\\\\",
        "Selected set exactly correct&"
        f"{int(r.selected_set_exact_count)}/{int(r.replications)}&"
        f"{r.selected_set_exact_rate:.3f}&"
        f"[{r.selected_set_exact_ci_lower:.3f}, {r.selected_set_exact_ci_upper:.3f}]\\\\",
        "\\bottomrule",
    ]
    (SOURCE / "centrality_table_body.tex").write_text(
        "\n".join(rows) + "\n", encoding="utf-8"
    )


def macros():
    def latex_integer(value):
        return f"{int(value):,}".replace(",", "{,}")

    karate = json.loads((RESULTS / "karate_application.json").read_text())
    unequal = json.loads(
        (RESULTS / "unequal_centrality_example.json").read_text()
    )
    katz = json.loads((RESULTS / "katz_operating_example.json").read_text())
    centrality = json.loads(
        (RESULTS / "centrality_simulation_summary.json").read_text()
    )
    envelope = json.loads(
        (RESULTS / "operating_envelope_benchmark.json").read_text()
    )

    radius = karate["subspace_radius_raw"]
    radius_text = "infinite" if not math.isfinite(radius) else f"{radius:.3f}"
    values = [
        "% Generated from saved analysis results.",
        f"\\newcommand{{\\KarateAccuracy}}{{{karate['spectral_clustering_accuracy']:.3f}}}",
        f"\\newcommand{{\\KarateHamming}}{{{karate['spectral_clustering_hamming_error']}}}",
        f"\\newcommand{{\\KarateBoundaryGap}}{{{karate['observed_subspace_boundary_gap']:.3f}}}",
        f"\\newcommand{{\\KarateOperatorQuantile}}{{{karate['operator_quantile']:.3f}}}",
        f"\\newcommand{{\\KarateGapLower}}{{{karate['gap_lower_bound']:.3f}}}",
        f"\\newcommand{{\\KarateRawRadius}}{{{radius_text}}}",
        f"\\newcommand{{\\KarateDegreeGap}}{{{karate['observed_top1_degree_gap']:.0f}}}",
        f"\\newcommand{{\\KarateDegreeHalf}}{{{karate['degree_band_half_width']:.3f}}}",
        f"\\newcommand{{\\UnequalDegreeMargin}}{{{unequal['population_degree_margin']:.1f}}}",
        f"\\newcommand{{\\UnequalDegreeHalf}}{{{unequal['degree_band_half_width']:.1f}}}",
        f"\\newcommand{{\\UnequalObservedGap}}{{{unequal['observed_boundary_gap']:.0f}}}",
        f"\\newcommand{{\\KatzMarginRatio}}{{{katz['margin_over_two_halfwidths']:.2f}}}",
        f"\\newcommand{{\\CentralityFiring}}{{{centrality['certificate_firing_rate']:.3f}}}",
        f"\\newcommand{{\\CentralityCorrectGivenFire}}{{{centrality['correctness_given_certificate_fired']:.3f}}}",
        f"\\newcommand{{\\CentralityMeanGap}}{{{centrality['mean_observed_boundary_gap']:.1f}}}",
        f"\\newcommand{{\\ExactRadiusThreshold}}{{{latex_integer(envelope['first_even_n_exact_variance_radius_below_1'])}}}",
        f"\\newcommand{{\\DegreeRadiusThreshold}}{{{latex_integer(envelope['first_even_n_degree_envelope_radius_below_1'])}}}",
        f"\\newcommand{{\\HammingThreshold}}{{{latex_integer(envelope['first_even_n_proper_hamming_certificate'])}}}",
    ]
    (SOURCE / "results_macros.tex").write_text(
        "\n".join(values) + "\n", encoding="utf-8"
    )


if __name__ == "__main__":
    simulation_table()
    bootstrap_table()
    centrality_table()
    macros()


==> anc/scripts/run_analysis.py <==
#!/usr/bin/env python3
"""Reproducible analyses for the Statistics and Applications resubmission.

The script produces all CSV tables and PDF/PNG figures used by the revised
manuscript.  Random-number streams are fixed and every Monte Carlo table records
the number of replications.
"""

from __future__ import annotations

import argparse
import json
import math
import os
import platform
import time
from dataclasses import asdict, dataclass
from pathlib import Path

os.environ.setdefault("OMP_NUM_THREADS", "1")
os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault(
    "MPLCONFIGDIR", str(Path(os.environ.get("TMPDIR", "/tmp")) / "sa009-matplotlib")
)

import matplotlib

matplotlib.use("Agg")
matplotlib.rcParams["pdf.fonttype"] = 42
matplotlib.rcParams["ps.fonttype"] = 42
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import scipy
import sklearn
from scipy.optimize import linear_sum_assignment
from scipy.sparse.linalg import eigsh
from scipy.stats import beta as beta_distribution
from sklearn.cluster import KMeans
from sklearn.neighbors import NearestNeighbors


ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"
FIGURES = ROOT / "figures"
RESULTS.mkdir(parents=True, exist_ok=True)
FIGURES.mkdir(parents=True, exist_ok=True)

SEED = 2026072901


def bernstein_quantile(n: int, variance_bound: float, alpha: float) -> float:
    """Two-sided self-adjoint matrix Bernstein quantile.

    P(||A-P|| > sqrt(2 v x) + 2x/3) <= alpha, x=log(2n/alpha).
    """

    x = math.log(2.0 * n / alpha)
    return math.sqrt(2.0 * variance_bound * x) + (2.0 / 3.0) * x


def scalar_bernstein_quantile(n: int, variance_bound: float, alpha: float) -> float:
    """Simultaneous scalar Bernstein half-width for all n node degrees."""

    x = math.log(2.0 * n / alpha)
    return math.sqrt(2.0 * variance_bound * x) + (2.0 / 3.0) * x


def degree_ucb(observed_degrees: np.ndarray, alpha: float) -> float:
    """Simultaneous upper confidence bound for maximum expected degree.

    The lower-tail Chernoff inequality gives
      mu_i <= (sqrt(x/2)+sqrt(d_i+x/2))^2
    simultaneously, with x=log(n/alpha).
    """

    n = observed_degrees.size
    x = math.log(n / alpha)
    raw = float(
        np.max((math.sqrt(x / 2.0) + np.sqrt(observed_degrees + x / 2.0)) ** 2)
    )
    return min(float(n - 1), raw)


def balanced_population(n: int, p: float, q: float):
    if n % 2:
        raise ValueError("n must be even")
    m = n // 2
    labels = np.r_[np.zeros(m, dtype=np.int8), np.ones(m, dtype=np.int8)]
    probs = np.where(labels[:, None] == labels[None, :], p, q).astype(np.float32)
    np.fill_diagonal(probs, 0.0)
    one = np.ones(n) / math.sqrt(n)
    sign = np.r_[np.ones(m), -np.ones(m)] / math.sqrt(n)
    u_star = np.column_stack((one, sign))
    dmax = (m - 1) * p + m * q
    variance = (m - 1) * p * (1 - p) + m * q * (1 - q)
    # The top-two spectral cluster is separated only at its lower boundary.
    gap = m * (p - q)
    return labels, probs, u_star, dmax, variance, gap


def balanced_parameters(n: int, p: float, q: float):
    """Return degree, variance, and boundary gap without allocating matrices."""

    if n % 2:
        raise ValueError("n must be even")
    m = n // 2
    dmax = (m - 1) * p + m * q
    variance = (m - 1) * p * (1 - p) + m * q * (1 - q)
    gap = m * (p - q)
    return dmax, variance, gap


def sample_graph(probs: np.ndarray, rng: np.random.Generator) -> np.ndarray:
    n = probs.shape[0]
    r = rng.random((n, n), dtype=np.float32)
    upper = np.triu(r < probs, 1)
    return (upper | upper.T).astype(np.float32)


def top_eigenspace(a: np.ndarray, k: int = 2):
    n = a.shape[0]
    if n <= 80:
        vals, vecs = np.linalg.eigh(a.astype(float))
        return vals[-k:], vecs[:, -k:]
    v0 = np.linspace(-1.0, 1.0, n)
    vals, vecs = eigsh(
        a,
        k=k,
        which="LA",
        v0=v0,
        tol=2e-4,
        maxiter=500,
    )
    order = np.argsort(vals)
    return vals[order], vecs[:, order]


def grassmann_distance(u: np.ndarray, v: np.ndarray) -> float:
    singular_values = np.linalg.svd(u.T @ v, compute_uv=False)
    return float(math.sqrt(max(0.0, 1.0 - float(np.min(singular_values)) ** 2)))


def permuted_hamming(pred: np.ndarray, truth: np.ndarray, k: int = 2) -> int:
    table = np.zeros((k, k), dtype=int)
    for i in range(k):
        for j in range(k):
            table[i, j] = int(np.sum((pred == i) & (truth == j)))
    rows, cols = linear_sum_assignment(-table)
    return int(len(truth) - table[rows, cols].sum())


def spectral_labels(u_hat: np.ndarray, seed: int) -> np.ndarray:
    """Descriptive Lloyd k-means output; no approximation factor is asserted."""

    km = KMeans(n_clusters=2, n_init=10, random_state=seed)
    return km.fit_predict(u_hat)


def label_space_diameter(n: int, k: int) -> int:
    """Upper diameter of K-label vectors modulo global label permutations."""

    return int(math.floor(n * (1.0 - 1.0 / k)))


@dataclass
class SimulationSummary:
    n: int
    p: float
    q: float
    replications: int
    radius_raw: float
    radius_reported: float
    ideal_exact_kmeans_hamming_bound: int
    quotient_label_space_diameter: int
    subspace_nontrivial: bool
    ideal_exact_kmeans_certificate_available: bool
    empirical_coverage: float
    mean_grassmann_error: float
    q95_grassmann_error: float
    mean_hamming_error: float
    exact_clustering_rate: float


def one_simulation_setting(
    n: int, p: float, q: float, replications: int, seed: int
) -> SimulationSummary:
    labels, probs, u_star, _, variance, gap = balanced_population(n, p, q)
    qop = bernstein_quantile(n, variance, 0.05)
    radius_raw = 2.0 * qop / gap
    radius = min(1.0, radius_raw)
    delta2 = 4.0 / n
    hamming_continuous_bound = 64.0 * radius**2 / delta2
    hamming_bound = int(math.floor(hamming_continuous_bound))
    label_diameter = label_space_diameter(n, 2)
    # For the balanced model n_min=n/2.  This is both the deterministic
    # cluster-retention condition and the proper-ball condition here.
    clustering_available = hamming_continuous_bound < n // 2
    rng = np.random.default_rng(seed)
    errors = np.empty(replications)
    hamming = np.empty(replications)
    for b in range(replications):
        a = sample_graph(probs, rng)
        _, u_hat = top_eigenspace(a, 2)
        errors[b] = grassmann_distance(u_hat, u_star)
        pred = spectral_labels(u_hat, seed + b)
        hamming[b] = permuted_hamming(pred, labels)
    return SimulationSummary(
        n=n,
        p=p,
        q=q,
        replications=replications,
        radius_raw=radius_raw,
        radius_reported=radius,
        ideal_exact_kmeans_hamming_bound=hamming_bound,
        quotient_label_space_diameter=label_diameter,
        subspace_nontrivial=radius_raw < 1.0,
        ideal_exact_kmeans_certificate_available=clustering_available,
        empirical_coverage=float(np.mean(errors <= radius)),
        mean_grassmann_error=float(np.mean(errors)),
        q95_grassmann_error=float(np.quantile(errors, 0.95)),
        mean_hamming_error=float(np.mean(hamming)),
        exact_clustering_rate=float(np.mean(hamming == 0)),
    )


def run_monte_carlo(replications: int) -> pd.DataFrame:
    settings = []
    probability_pairs = [(0.30, 0.10), (0.20, 0.05), (0.30, 0.20)]
    for j, n in enumerate([200, 500, 1000, 2000]):
        for h, (p, q) in enumerate(probability_pairs):
            started = time.time()
            summary = one_simulation_setting(
                n, p, q, replications, SEED + 10000 * j + 100 * h
            )
            settings.append(asdict(summary))
            elapsed = time.time() - started
            print(
                f"completed n={n}, p={p}, q={q}, B={replications} "
                f"in {elapsed:.1f}s",
                flush=True,
            )
            pd.DataFrame(settings).to_csv(
                RESULTS / "simulation_summary_checkpoint.csv", index=False
            )
    df = pd.DataFrame(settings)
    df.to_csv(RESULTS / "simulation_summary.csv", index=False)
    return df


def plot_coverage(df: pd.DataFrame):
    fig, axes = plt.subplots(1, 3, figsize=(11.2, 3.5), sharey=True)
    for ax, (p, q) in zip(axes, [(0.30, 0.10), (0.20, 0.05), (0.30, 0.20)]):
        z = df[(df.p == p) & (df.q == q)].sort_values("n")
        ax.plot(z.n, z.radius_reported, "o-", label="certified radius")
        ax.plot(z.n, z.mean_grassmann_error, "s-", label="mean realized error")
        ax.plot(z.n, z.q95_grassmann_error, "^-", label="95th percentile")
        ax.axhline(1.0, color="black", lw=0.8, ls="--")
        ax.set_xscale("log")
        ax.set_title(rf"$p={p:.2f},\ q={q:.2f}$")
        ax.set_xlabel("$n$")
        ax.grid(alpha=0.25)
    axes[0].set_ylabel("projector-norm radius/error")
    axes[0].legend(fontsize=8, loc="center right")
    fig.tight_layout()
    fig.savefig(FIGURES / "simulation_coverage.pdf", bbox_inches="tight")
    fig.savefig(FIGURES / "simulation_coverage.png", dpi=220, bbox_inches="tight")
    plt.close(fig)


def operating_envelope():
    ns = np.unique(
        (2 * np.ceil(np.geomspace(100, 300000, 260) / 2)).astype(int)
    )
    p, q, alpha = 0.30, 0.10, 0.05
    old, exact, degree, hamming_fraction = [], [], [], []
    for n in ns:
        dmax, variance, gap = balanced_parameters(n, p, q)
        old_q = math.sqrt(dmax * math.log(2 / alpha)) + math.log(2 / alpha)
        old.append(2 * old_q / gap)
        exact.append(2 * bernstein_quantile(n, variance, alpha) / gap)
        degree.append(2 * bernstein_quantile(n, dmax, alpha) / gap)
        raw = 2 * bernstein_quantile(n, variance, alpha) / gap
        hamming_fraction.append(16 * min(1.0, raw) ** 2)
    env = pd.DataFrame(
        {
            "n": ns,
            "submitted_C1_radius": old,
            "corrected_exact_variance_radius": exact,
            "corrected_degree_envelope_radius": degree,
            "ideal_exact_kmeans_hamming_bound_over_n": hamming_fraction,
            "binary_quotient_diameter_over_n": 0.5,
        }
    )
    env.to_csv(RESULTS / "operating_envelope_curve.csv", index=False)

    fig, ax = plt.subplots(figsize=(6.6, 4.1))
    ax.plot(ns, old, label="submitted expression ($C=1$)", lw=1.8)
    ax.plot(ns, exact, label="corrected, exact variance", lw=2.0)
    ax.plot(ns, degree, label="corrected, degree envelope", lw=2.0)
    ax.axhline(1, color="black", ls="--", lw=1.0, label="triviality boundary")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel("number of vertices $n$")
    ax.set_ylabel("Grassmann radius")
    ax.set_title(r"Balanced SBM: $p=0.30$, $q=0.10$, $\alpha=0.05$")
    ax.grid(alpha=0.25, which="both")
    ax.legend(fontsize=8)
    fig.tight_layout()
    fig.savefig(FIGURES / "radius_vs_n.pdf", bbox_inches="tight")
    fig.savefig(FIGURES / "radius_vs_n.png", dpi=220, bbox_inches="tight")
    plt.close(fig)

    ps = np.arange(0.10, 0.51, 0.05)
    qs = np.arange(0.01, 0.26, 0.02)
    rows = []
    def first_even_crossing(predicate, start=100, stop=1_000_000):
        lo = int(math.ceil(start / 2))
        hi = int(math.floor(stop / 2))
        if not predicate(2 * hi):
            return None
        while lo < hi:
            mid = (lo + hi) // 2
            if predicate(2 * mid):
                hi = mid
            else:
                lo = mid + 1
        return 2 * lo

    def benchmark_raw(n, use_degree=False):
        dmax, variance, gap = balanced_parameters(n, 0.30, 0.10)
        envelope = dmax if use_degree else variance
        return 2 * bernstein_quantile(n, envelope, alpha) / gap

    benchmark = {
        "p": 0.30,
        "q": 0.10,
        "alpha": alpha,
        "first_even_n_exact_variance_radius_below_1": first_even_crossing(
            lambda n: benchmark_raw(n) < 1.0
        ),
        "first_even_n_degree_envelope_radius_below_1": first_even_crossing(
            lambda n: benchmark_raw(n, use_degree=True) < 1.0
        ),
        "first_even_n_proper_hamming_certificate": first_even_crossing(
            lambda n: 16.0 * n * min(1.0, benchmark_raw(n)) ** 2 < n / 2.0
        ),
    }
    (RESULTS / "operating_envelope_benchmark.json").write_text(
        json.dumps(benchmark, indent=2), encoding="utf-8"
    )
    pd.DataFrame([benchmark]).to_csv(
        RESULTS / "operating_envelope_benchmark.csv", index=False
    )

    for p in ps:
        for q in qs:
            if q >= p:
                continue

            def raw_radius(n):
                _, variance, gap = balanced_parameters(n, float(p), float(q))
                return 2 * bernstein_quantile(n, variance, alpha) / gap

            r_threshold = first_even_crossing(lambda n: raw_radius(n) < 1.0)
            # For K=2, Delta^2=4/n and exact k-means, the continuous
            # deterministic bound is M=16*n*r^2.  A certified ball requires
            # M<n_min=n/2; comparing M with n would ignore label permutation.
            m_threshold = first_even_crossing(
                lambda n: 16.0 * n * min(1.0, raw_radius(n)) ** 2 < n / 2.0
            )
            rows.append(
                {
                    "p": p,
                    "q": q,
                    "n_for_radius_below_1": r_threshold,
                    "n_for_proper_hamming_certificate": m_threshold,
                }
            )
    grid = pd.DataFrame(rows)
    grid.to_csv(RESULTS / "operating_envelope_grid.csv", index=False)

    pivot = grid.pivot(index="q", columns="p", values="n_for_radius_below_1")
    fig, ax = plt.subplots(figsize=(7.0, 4.5))
    masked = np.ma.masked_invalid(np.log10(pivot.to_numpy(dtype=float)))
    im = ax.imshow(masked, origin="lower", aspect="auto", cmap="viridis")
    ax.set_xticks(np.arange(len(pivot.columns)))
    ax.set_xticklabels([f"{x:.2f}" for x in pivot.columns])
    ax.set_yticks(np.arange(len(pivot.index)))
    ax.set_yticklabels([f"{x:.2f}" for x in pivot.index])
    ax.set_xlabel("within-block probability $p$")
    ax.set_ylabel("between-block probability $q$")
    ax.set_title(r"Smallest $n$ with certified radius below $1$")
    cb = fig.colorbar(im, ax=ax)
    cb.set_label(r"$\log_{10}(n)$")
    fig.tight_layout()
    fig.savefig(FIGURES / "regime_map.pdf", bbox_inches="tight")
    fig.savefig(FIGURES / "regime_map.png", dpi=220, bbox_inches="tight")
    plt.close(fig)


def unequal_degree_example():
    n = 2000
    n1 = n // 2
    n2 = n - n1
    p11, p22, q = 0.60, 0.10, 0.02
    labels = np.r_[np.zeros(n1, dtype=np.int8), np.ones(n2, dtype=np.int8)]
    probs = np.empty((n, n), dtype=np.float32)
    probs[:n1, :n1] = p11
    probs[n1:, n1:] = p22
    probs[:n1, n1:] = q
    probs[n1:, :n1] = q
    np.fill_diagonal(probs, 0.0)
    mu1 = (n1 - 1) * p11 + n2 * q
    mu2 = n1 * q + (n2 - 1) * p22
    variance = max(
        (n1 - 1) * p11 * (1 - p11) + n2 * q * (1 - q),
        n1 * q * (1 - q) + (n2 - 1) * p22 * (1 - p22),
    )
    half_width = scalar_bernstein_quantile(n, variance, 0.05)
    rng = np.random.default_rng(SEED + 700000)
    a = sample_graph(probs, rng)
    deg = a.sum(axis=1)
    top = np.argsort(deg)[::-1][:n1]
    outside = np.setdiff1d(np.arange(n), top, assume_unique=False)
    observed_gap = float(np.min(deg[top]) - np.max(deg[outside]))
    correct_top = float(np.mean(labels[top] == 0))

    # Exact two-dimensional quotient calculation for population Katz scores.
    quotient = np.array(
        [[(n1 - 1) * p11, n2 * q], [n1 * q, (n2 - 1) * p22]], dtype=float
    )
    rho = float(np.max(np.abs(np.linalg.eigvals(quotient))))
    beta = 1.0 / (4.0 * rho)
    katz_system = np.eye(2) - beta * quotient
    katz_block = np.linalg.solve(katz_system, np.ones(2)) - np.ones(2)
    katz_margin = float(abs(katz_block[0] - katz_block[1]))
    out = {
        "n": n,
        "n1": n1,
        "n2": n2,
        "p11": p11,
        "p22": p22,
        "q": q,
        "population_degree_block1": mu1,
        "population_degree_block2": mu2,
        "population_degree_margin": mu1 - mu2,
        "degree_band_half_width": half_width,
        "observed_boundary_gap": observed_gap,
        "observed_top_set_certified": bool(observed_gap > 2 * half_width),
        "observed_top_set_block1_fraction": correct_top,
        "katz_beta": beta,
        "katz_block1": float(katz_block[0]),
        "katz_block2": float(katz_block[1]),
        "katz_population_margin": katz_margin,
    }
    (RESULTS / "unequal_centrality_example.json").write_text(
        json.dumps(out, indent=2), encoding="utf-8"
    )
    pd.DataFrame([out]).to_csv(RESULTS / "unequal_centrality_example.csv", index=False)


def clopper_pearson(successes: int, trials: int, level: float = 0.95):
    tail = (1.0 - level) / 2.0
    lower = (
        0.0
        if successes == 0
        else float(beta_distribution.ppf(tail, successes, trials - successes + 1))
    )
    upper = (
        1.0
        if successes == trials
        else float(
            beta_distribution.ppf(1.0 - tail, successes + 1, trials - successes)
        )
    )
    return lower, upper


def degree_centrality_simulation(replications: int):
    """Coverage and firing study for the observable degree-ranking rule."""

    n = 500
    n1 = n // 2
    n2 = n - n1
    p11, p22, q = 0.60, 0.10, 0.02
    labels = np.r_[np.zeros(n1, dtype=np.int8), np.ones(n2, dtype=np.int8)]
    probs = np.empty((n, n), dtype=np.float32)
    probs[:n1, :n1] = p11
    probs[n1:, n1:] = p22
    probs[:n1, n1:] = q
    probs[n1:, :n1] = q
    np.fill_diagonal(probs, 0.0)
    mu1 = (n1 - 1) * p11 + n2 * q
    mu2 = n1 * q + (n2 - 1) * p22
    population_degrees = np.r_[np.full(n1, mu1), np.full(n2, mu2)]
    variance = max(
        (n1 - 1) * p11 * (1 - p11) + n2 * q * (1 - q),
        n1 * q * (1 - q) + (n2 - 1) * p22 * (1 - p22),
    )
    half_width = scalar_bernstein_quantile(n, variance, 0.05)
    rng = np.random.default_rng(SEED + 710000)
    band_covered = np.empty(replications, dtype=bool)
    certificate_fired = np.empty(replications, dtype=bool)
    selected_exactly = np.empty(replications, dtype=bool)
    gaps = np.empty(replications)
    for b in range(replications):
        a = sample_graph(probs, rng)
        degrees = a.sum(axis=1)
        order = np.argsort(degrees)[::-1]
        top = order[:n1]
        outside = order[n1:]
        gaps[b] = float(np.min(degrees[top]) - np.max(degrees[outside]))
        band_covered[b] = bool(
            np.all(np.abs(degrees - population_degrees) <= half_width)
        )
        certificate_fired[b] = bool(gaps[b] > 2.0 * half_width)
        selected_exactly[b] = bool(np.all(labels[top] == 0))

    coverage_count = int(band_covered.sum())
    firing_count = int(certificate_fired.sum())
    exact_count = int(selected_exactly.sum())
    correct_fire_count = int(np.sum(certificate_fired & selected_exactly))
    coverage_ci = clopper_pearson(coverage_count, replications)
    firing_ci = clopper_pearson(firing_count, replications)
    exact_ci = clopper_pearson(exact_count, replications)
    correctness_given_fire = (
        correct_fire_count / firing_count if firing_count else float("nan")
    )
    out = {
        "n": n,
        "selection_size": n1,
        "p11": p11,
        "p22": p22,
        "q": q,
        "replications": replications,
        "band_half_width": half_width,
        "band_coverage_count": coverage_count,
        "band_coverage_rate": coverage_count / replications,
        "band_coverage_ci_lower": coverage_ci[0],
        "band_coverage_ci_upper": coverage_ci[1],
        "certificate_firing_count": firing_count,
        "certificate_firing_rate": firing_count / replications,
        "certificate_firing_ci_lower": firing_ci[0],
        "certificate_firing_ci_upper": firing_ci[1],
        "selected_set_exact_count": exact_count,
        "selected_set_exact_rate": exact_count / replications,
        "selected_set_exact_ci_lower": exact_ci[0],
        "selected_set_exact_ci_upper": exact_ci[1],
        "correctness_given_certificate_fired": correctness_given_fire,
        "mean_observed_boundary_gap": float(np.mean(gaps)),
    }
    pd.DataFrame([out]).to_csv(
        RESULTS / "centrality_simulation_summary.csv", index=False
    )
    (RESULTS / "centrality_simulation_summary.json").write_text(
        json.dumps(out, indent=2), encoding="utf-8"
    )


def katz_operating_example():
    """A heterogeneous example in which the normalized Katz certificate fires.

    The deliberately near-deterministic first block illustrates how restrictive
    the global operator-norm Katz certificate is; this is reported explicitly in
    the manuscript rather than presented as a typical network regime.
    """

    n = 5000
    n1 = n // 2
    n2 = n - n1
    p11, p22, q = 0.999999, 0.000001, 0.0000001
    quotient = np.array(
        [[(n1 - 1) * p11, n2 * q], [n1 * q, (n2 - 1) * p22]], dtype=float
    )
    rho = float(np.max(np.abs(np.linalg.eigvals(quotient))))
    variance = max(
        (n1 - 1) * p11 * (1 - p11) + n2 * q * (1 - q),
        n1 * q * (1 - q) + (n2 - 1) * p22 * (1 - p22),
    )
    qop = bernstein_quantile(n, variance, 0.05)
    tau = 0.01
    beta = tau / (rho + qop)
    seed = np.ones(2) / math.sqrt(n)
    scores = np.linalg.solve(np.eye(2) - beta * quotient, seed) - seed
    margin = float(abs(scores[0] - scores[1]))
    lipschitz = beta / (1 - tau) ** 2
    half_width = lipschitz * qop
    out = {
        "n": n,
        "p11": p11,
        "p22": p22,
        "q": q,
        "variance_proxy": variance,
        "operator_quantile": qop,
        "rho_population": rho,
        "tau": tau,
        "beta": beta,
        "normalized_katz_block1": float(scores[0]),
        "normalized_katz_block2": float(scores[1]),
        "population_margin": margin,
        "band_half_width": half_width,
        "margin_over_two_halfwidths": margin / (2 * half_width),
        "fires_on_coverage_event": bool(margin > 4 * half_width),
    }
    (RESULTS / "katz_operating_example.json").write_text(
        json.dumps(out, indent=2), encoding="utf-8"
    )
    pd.DataFrame([out]).to_csv(RESULTS / "katz_operating_example.csv", index=False)


def karate_application():
    import networkx as nx

    graph = nx.karate_club_graph()
    a = nx.to_numpy_array(graph, dtype=float)
    # The graph is unweighted for the sampling-model diagnostic.
    a = (a > 0).astype(float)
    labels_text = [graph.nodes[i]["club"] for i in range(a.shape[0])]
    labels = np.array([0 if x == "Mr. Hi" else 1 for x in labels_text], dtype=int)
    vals, u_hat = top_eigenspace(a, 2)
    pred = spectral_labels(u_hat, SEED + 800000)
    hamming = permuted_hamming(pred, labels)
    observed_gap = float(vals[-1] - vals[-2])
    # For the top-two subspace the relevant boundary is lambda_2-lambda_3.
    all_vals = np.linalg.eigvalsh(a)
    boundary_gap = float(all_vals[-2] - all_vals[-3])
    d_ucb = degree_ucb(a.sum(axis=1), 0.025)
    qop = bernstein_quantile(a.shape[0], d_ucb, 0.025)
    gap_lower = boundary_gap - 2 * qop
    radius_raw = math.inf if gap_lower <= 0 else 2 * qop / gap_lower
    degrees = a.sum(axis=1)
    degree_variance_envelope = min(d_ucb, (a.shape[0] - 1) / 4.0)
    degree_half = scalar_bernstein_quantile(
        a.shape[0], degree_variance_envelope, 0.025
    )
    order = np.argsort(degrees)[::-1]
    top1_gap = float(degrees[order[0]] - degrees[order[1]])
    result = {
        "network": "Zachary karate club",
        "n": int(a.shape[0]),
        "edges": int(a.sum() / 2),
        "spectral_clustering_hamming_error": hamming,
        "spectral_clustering_accuracy": 1.0 - hamming / a.shape[0],
        "observed_top_eigenvalue_gap": observed_gap,
        "observed_subspace_boundary_gap": boundary_gap,
        "degree_ucb": d_ucb,
        "operator_quantile": qop,
        "gap_lower_bound": gap_lower,
        "subspace_radius_raw": radius_raw,
        "subspace_certificate": bool(radius_raw < 1),
        "top_degree": float(degrees[order[0]]),
        "second_degree": float(degrees[order[1]]),
        "observed_top1_degree_gap": top1_gap,
        "degree_band_half_width": degree_half,
        "top1_degree_certificate": bool(top1_gap > 2 * degree_half),
    }
    (RESULTS / "karate_application.json").write_text(
        json.dumps(result, indent=2), encoding="utf-8"
    )
    pd.DataFrame([result]).to_csv(RESULTS / "karate_application.csv", index=False)

    pos = nx.spring_layout(graph, seed=SEED)
    fig, ax = plt.subplots(figsize=(5.3, 4.4))
    colors = ["#1f77b4" if x == 0 else "#d62728" for x in labels]
    nx.draw_networkx(
        graph,
        pos=pos,
        ax=ax,
        node_color=colors,
        node_size=125,
        width=0.7,
        with_labels=True,
        font_size=6,
        font_color="white",
    )
    ax.set_title("Zachary karate club: observed faction labels")
    ax.axis("off")
    fig.tight_layout()
    fig.savefig(FIGURES / "karate_network.pdf", bbox_inches="tight")
    fig.savefig(FIGURES / "karate_network.png", dpi=220, bbox_inches="tight")
    plt.close(fig)


def estimate_sbm_from_labels(a: np.ndarray, labels: np.ndarray) -> np.ndarray:
    n = len(labels)
    p_hat = np.zeros((2, 2), dtype=float)
    for i in range(2):
        idx_i = np.where(labels == i)[0]
        for j in range(i, 2):
            idx_j = np.where(labels == j)[0]
            if i == j:
                sub = a[np.ix_(idx_i, idx_i)]
                denom = len(idx_i) * (len(idx_i) - 1)
                val = sub.sum() / denom
            else:
                sub = a[np.ix_(idx_i, idx_j)]
                val = sub.mean()
            p_hat[i, j] = p_hat[j, i] = val
    out = p_hat[labels[:, None], labels[None, :]]
    np.fill_diagonal(out, 0.0)
    return np.clip(out, 0.0, 1.0).astype(np.float32)


def estimate_knn_probability(a: np.ndarray, u_hat: np.ndarray, vals: np.ndarray, k: int):
    positive = np.sqrt(np.clip(vals, 0.0, None))
    embedding = u_hat * positive[None, :]
    neighbors = NearestNeighbors(n_neighbors=k).fit(embedding)
    indices = neighbors.kneighbors(embedding, return_distance=False)
    p_rows = np.vstack([a[idx].mean(axis=0) for idx in indices])
    p_hat = 0.5 * (p_rows + p_rows.T)
    np.fill_diagonal(p_hat, 0.0)
    return np.clip(p_hat, 0.0, 1.0).astype(np.float32)


def bootstrap_radius(
    a: np.ndarray,
    p_hat: np.ndarray,
    u_hat: np.ndarray,
    inner: int,
    rng: np.random.Generator,
) -> float:
    distances = np.empty(inner)
    for j in range(inner):
        astar = sample_graph(p_hat, rng)
        _, ustar = top_eigenspace(astar, 2)
        distances[j] = grassmann_distance(ustar, u_hat)
    return float(np.quantile(distances, 0.95))


def bootstrap_comparison(outer: int, inner: int):
    n, p, q = 200, 0.30, 0.10
    labels, probs, u_star, _, variance, gap = balanced_population(n, p, q)
    analytic = min(1.0, 2 * bernstein_quantile(n, variance, 0.05) / gap)
    rng = np.random.default_rng(SEED + 900000)
    rows = []
    for b in range(outer):
        a = sample_graph(probs, rng)
        vals, u_hat = top_eigenspace(a, 2)
        err = grassmann_distance(u_hat, u_star)
        estimated_labels = spectral_labels(u_hat, SEED + 900000 + b)
        p_sbm = estimate_sbm_from_labels(a, estimated_labels)
        p_knn = estimate_knn_probability(a, u_hat, vals, k=20)
        r_sbm = bootstrap_radius(a, p_sbm, u_hat, inner, rng)
        r_knn = bootstrap_radius(a, p_knn, u_hat, inner, rng)
        rows.extend(
            [
                {
                    "outer_replication": b,
                    "method": "analytic certificate",
                    "true_error": err,
                    "radius": analytic,
                    "covered": err <= analytic,
                },
                {
                    "outer_replication": b,
                    "method": "plug-in SBM bootstrap",
                    "true_error": err,
                    "radius": r_sbm,
                    "covered": err <= r_sbm,
                },
                {
                    "outer_replication": b,
                    "method": "simplified ASE-kNN bootstrap",
                    "true_error": err,
                    "radius": r_knn,
                    "covered": err <= r_knn,
                },
            ]
        )
        if (b + 1) % 10 == 0:
            print(f"bootstrap outer replication {b+1}/{outer}", flush=True)
            pd.DataFrame(rows).to_csv(
                RESULTS / "bootstrap_comparison_checkpoint.csv", index=False
            )
    raw = pd.DataFrame(rows)
    raw.to_csv(RESULTS / "bootstrap_comparison_raw.csv", index=False)
    summary = (
        raw.groupby("method")
        .agg(
            empirical_coverage=("covered", "mean"),
            mean_radius=("radius", "mean"),
            median_radius=("radius", "median"),
            q95_radius=("radius", lambda x: np.quantile(x, 0.95)),
        )
        .reset_index()
    )
    summary["outer_replications"] = outer
    summary["inner_bootstraps"] = inner
    summary.to_csv(RESULTS / "bootstrap_comparison_summary.csv", index=False)


def write_metadata(
    replications: int,
    centrality_replications: int,
    bootstrap_outer: int,
    bootstrap_inner: int,
):
    """Record the fixed design and the software versions used for the run."""

    metadata = {
        "seed": SEED,
        "replications": replications,
        "centrality_replications": centrality_replications,
        "bootstrap_outer": bootstrap_outer,
        "bootstrap_inner": bootstrap_inner,
        "python": platform.python_version(),
        "numpy": np.__version__,
        "pandas": pd.__version__,
        "scipy": scipy.__version__,
        "scikit_learn": sklearn.__version__,
        "matplotlib": matplotlib.__version__,
    }
    try:
        import networkx as nx

        metadata["networkx"] = nx.__version__
    except ImportError:
        metadata["networkx"] = "not available"
    (RESULTS / "run_metadata.json").write_text(
        json.dumps(metadata, indent=2), encoding="utf-8"
    )


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--replications", type=int, default=1000)
    parser.add_argument("--centrality-replications", type=int, default=1000)
    parser.add_argument("--bootstrap-outer", type=int, default=100)
    parser.add_argument("--bootstrap-inner", type=int, default=100)
    parser.add_argument(
        "--skip-bootstrap", action="store_true", help="Skip nested bootstrap comparison"
    )
    args = parser.parse_args()
    operating_envelope()
    df = run_monte_carlo(args.replications)
    plot_coverage(df)
    unequal_degree_example()
    degree_centrality_simulation(args.centrality_replications)
    katz_operating_example()
    karate_application()
    if not args.skip_bootstrap:
        bootstrap_comparison(args.bootstrap_outer, args.bootstrap_inner)
    write_metadata(
        args.replications,
        args.centrality_replications,
        args.bootstrap_outer,
        args.bootstrap_inner,
    )


if __name__ == "__main__":
    main()

